Accurate Calculation of Off-Diagonal Green Functions on Anisotropic Hypercubic Lattices

We present a method for accurate evaluation of the Green function $G(\omega,r_1,...,r_d)$ at any real frequency $\omega$ and any lattice vector $(r_1,...,r_d)$ for a $d$-dimensional hypercubic lattice that may have anisotropic couplings $(\Omega_1,...,\Omega_d)$. In this method, we start with an integral representation of $G$, split the oscillatory integrand into combinations of Hankel functions, and deform the integration paths into the complex plane to obtain rapidly convergent integrals. We also discuss an alternative approach using the Levin collocation method. We report values of the Green function at selected frequencies on the branch cut and selected lattice vectors.

==> HLGFPackage.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    149409,       3911]
NotebookOptionsPosition[    141884,       3683]
NotebookOutlinePosition[    143678,       3736]
CellTagsIndexPosition[    143591,       3731]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Hypercubic Lattice Green Functions Package\
\>", "Subtitle",
 CellChangeTimes->{{3.42824642184638*^9, 3.428246435855426*^9}, {
   3.4309216993719788`*^9, 3.430921704779996*^9}, {3.4362716146148357`*^9, 
   3.4362716210849237`*^9}, {3.4406215424584*^9, 3.440621557096222*^9}, 
   3.440773696119378*^9, {3.441108063435965*^9, 3.441108092298152*^9}, {
   3.441108267356373*^9, 3.4411082698955717`*^9}, {3.5589191737075987`*^9, 
   3.558919185500119*^9}, {3.559326241670185*^9, 3.559326244715611*^9}, {
   3.559918465301176*^9, 3.559918471146625*^9}, {3.5618137896929073`*^9, 
   3.5618137907021637`*^9}}],

Cell["\<\
Yen Lee Loh, created 2011-3-1, last edited 2012-11-13\
\>", "Subsubtitle",
 CellChangeTimes->{{3.430921740619013*^9, 3.43092174411411*^9}, {
  3.435507490447606*^9, 3.435507492200521*^9}, {3.43699115936245*^9, 
  3.436991161551082*^9}, {3.441108097583806*^9, 3.4411081366823587`*^9}, {
  3.460902699170581*^9, 3.460902702946116*^9}, {3.504288525360347*^9, 
  3.504288529038445*^9}, {3.507067173205464*^9, 3.507067193929707*^9}, {
  3.5079889552419987`*^9, 3.507988959702012*^9}, {3.558533083268668*^9, 
  3.558533084257455*^9}, {3.559650830036373*^9, 3.559650831111257*^9}, {
  3.5599184774668207`*^9, 3.559918477753995*^9}, {3.56181636713752*^9, 
  3.561816368112173*^9}}],

Cell["\<\
This notebook computes hypercubic lattice Green functions using the complex \
analysis method described in the paper (Loh 2012).\
\>", "Text",
 CellChangeTimes->{{3.440018021485616*^9, 3.440018127855396*^9}, {
   3.440018520841677*^9, 3.440018585305638*^9}, {3.440773709757532*^9, 
   3.440773725139752*^9}, {3.4411081313010263`*^9, 3.441108149774271*^9}, {
   3.507043392370399*^9, 3.507043397320183*^9}, 3.5070671966428003`*^9, {
   3.5079889627798367`*^9, 3.507988985139165*^9}, {3.558533085746168*^9, 
   3.558533092602351*^9}, {3.5618138047813807`*^9, 3.56181384670649*^9}, {
   3.561816373690856*^9, 3.561816374896077*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 "\tSetup"
}], "Section",
 InitializationGroup->True,
 CellChangeTimes->CompressedData["
1:eJwd0WlIlGEQB/DXpYO2sCg20kQUo9Q8ot3S0nInk1VKRZPEoywvxIPUFjWV
hMQzoQNazSQtLBRqMU1zUwqPUlfzWG3ZpMxUkuftMCizVo2emQ/Dj/+H+TD/
sY+9EJogEQTBnQ/a7P/97XA0g1p7pQnddPGPywhXk1ziirZZ9raOxTNosjG2
oVuT9k7VZTNQVvl/RLdlqlQbCxl8W7xBTsSVLPSVMTAYfpFLAYMzn7ghPvVz
aFxj3LK0nMEXXdgKKtXEK7Tcwzm5Hqg2tLsHXZj7R1Z4lZkeXGNgfWDnO1Tf
mFzQ2s33WhhZJx+tXvuaQWveJBmpLrrqwXW0ggp0PnT6VCP3Q5ohDNVm5aeg
diOzqWhFVq3FE66tRxdp+mnT/qafQfSARoeuc5jU5ekZbFhdIgPvF1U2cI8f
ayZ7ZTk1aLG2gBxt/2FOGWWwZjBoBQ2usxZSua6lXyWoVnq5fIZ7dugFuX33
nkuz3OlCHRkS9VSbOMbg+o7FJrT4eaBnxziDzRkvSUHh7Ic6tnuTkiThSid3
/IQTGTjf4rV+gvchs/dGLXzUgEb2HfFFg1qs7rgbGdx9lUm6WGb/Hea66fPJ
06rwWIOJ3++3QIo3G2KUU/yv8kny0aK8DY3d/7ADlQxYrwZgrgdyaN/7cQ03
31U1gdo61CxHfGbQX9VJxki3ZERxE26fJM0yIXOIm6vzI8NliWnqXSI069PJ
dOVBs95JhB6Xo2TpM6hUOIugGAgmf5d2VVd6irD02EieC1Pfkx8Sofv8LbLX
bOcGviJEKM+Q/wGFbJzC
  "]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\tGraphics op",
 StyleBox["tions",
  FontWeight->"Bold"]
}], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.4305994466328783`*^9, 3.4305994812833*^9}, {
   3.4306732140877647`*^9, 3.4306732149074383`*^9}, {3.430673244926671*^9, 
   3.430673245258333*^9}, {3.4510708908418083`*^9, 3.451070891800898*^9}, {
   3.4515789359379396`*^9, 3.451578936895974*^9}, 3.4525152676946*^9, {
   3.452522757111107*^9, 3.452522757884653*^9}, {3.452525620102866*^9, 
   3.452525621004107*^9}, {3.452525750384252*^9, 3.452525753070013*^9}, {
   3.459365928967071*^9, 3.4593659305430193`*^9}, {3.463501887222063*^9, 
   3.463501888285245*^9}, 3.463501930006785*^9, {3.464708521325666*^9, 
   3.464708521883978*^9}, {3.4823231233154993`*^9, 3.482323124243086*^9}, {
   3.507032348880117*^9, 3.507032351566188*^9}, {3.5070353193518877`*^9, 
   3.507035323050014*^9}, {3.50706962361779*^9, 3.507069626169032*^9}, {
   3.50811943497314*^9, 3.508119456545782*^9}, {3.558529507747645*^9, 
   3.558529509931615*^9}, {3.558529568454925*^9, 3.558529590996747*^9}, {
   3.558533054905116*^9, 3.558533060681076*^9}, {3.558533103626645*^9, 
   3.558533106586112*^9}, 3.558662328337154*^9, {3.558665327239665*^9, 
   3.558665329128686*^9}, {3.559915811651066*^9, 3.559915813681686*^9}},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Scaled", "@", "0.02"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", "16"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "16"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "384"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListPlot", ",", 
    RowBox[{"FilterRules", "[", 
     RowBox[{
      RowBox[{"Options", "@", "Plot"}], ",", 
      RowBox[{"Options", "@", "ListPlot"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListLinePlot", ",", 
    RowBox[{"FilterRules", "[", 
     RowBox[{
      RowBox[{"Options", "@", "Plot"}], ",", 
      RowBox[{"Options", "@", "ListLinePlot"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"LogPlot", ",", 
    RowBox[{"FilterRules", "[", 
     RowBox[{
      RowBox[{"Options", "@", "Plot"}], ",", 
      RowBox[{"Options", "@", "LogPlot"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListLogPlot", ",", 
    RowBox[{"FilterRules", "[", 
     RowBox[{
      RowBox[{"Options", "@", "Plot"}], ",", 
      RowBox[{"Options", "@", "ListLogPlot"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ContourPlot", ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "384"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Gray"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ArrayPlot", ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"256", ",", "256"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"AbsoluteThickness", "@", "1"}]}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", "All"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"All", ",", "All"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.508876345238757*^9, 3.5088764472028933`*^9}, {
   3.5088766239318113`*^9, 3.508876665240508*^9}, {3.510793750500161*^9, 
   3.51079375260242*^9}, {3.5113726571106033`*^9, 3.511372672452591*^9}, {
   3.511738839733122*^9, 3.511738848276051*^9}, {3.511914461572831*^9, 
   3.511914461671158*^9}, {3.549207684719173*^9, 3.549207688413226*^9}, {
   3.550439143845928*^9, 3.550439145069893*^9}, {3.5504391917924433`*^9, 
   3.550439202272254*^9}, {3.554253071323965*^9, 3.554253098318882*^9}, {
   3.554253139389349*^9, 3.554253139700438*^9}, {3.554425878914734*^9, 
   3.5544259009203863`*^9}, {3.554429073236517*^9, 3.5544290868629293`*^9}, {
   3.554429320708211*^9, 3.554429325981296*^9}, {3.559255421547041*^9, 
   3.559255425245449*^9}, {3.5599157738055487`*^9, 3.559915791624919*^9}, {
   3.560116747111397*^9, 3.5601167511911507`*^9}, 3.5618138551791973`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\t",
 StyleBox["myComplexPlot",
  FontWeight->"Bold"]
}], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.4305994466328783`*^9, 3.4305994812833*^9}, {
   3.4306732140877647`*^9, 3.4306732149074383`*^9}, {3.430673244926671*^9, 
   3.430673245258333*^9}, {3.4510708908418083`*^9, 3.451070891800898*^9}, {
   3.4515789359379396`*^9, 3.451578936895974*^9}, 3.4525152676946*^9, {
   3.452522757111107*^9, 3.452522757884653*^9}, {3.452525620102866*^9, 
   3.452525621004107*^9}, {3.452525750384252*^9, 3.452525753070013*^9}, {
   3.459365928967071*^9, 3.4593659305430193`*^9}, {3.463501887222063*^9, 
   3.463501888285245*^9}, 3.463501930006785*^9, {3.464708521325666*^9, 
   3.464708521883978*^9}, {3.4823231233154993`*^9, 3.482323124243086*^9}, {
   3.507032348880117*^9, 3.507032351566188*^9}, {3.5070353193518877`*^9, 
   3.507035323050014*^9}, {3.50706962361779*^9, 3.507069626169032*^9}, {
   3.50811943497314*^9, 3.508119456545782*^9}, {3.558529507747645*^9, 
   3.558529509931615*^9}, {3.558529568454925*^9, 3.558529590996747*^9}, {
   3.558533054905116*^9, 3.558533060681076*^9}, {3.558533103626645*^9, 
   3.558533106586112*^9}, 3.558662328337154*^9, {3.558665327239665*^9, 
   3.558665329128686*^9}},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"satFromVal", "[", "x_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", ".3"}], 
        RowBox[{"Log", "[", 
         RowBox[{"0.01", "x"}], "]"}]}], "]"}], "+", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myCF", "[", "z_", "]"}], ":=", 
   RowBox[{"Hue", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Arg", "@", "z"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}]}], ",", 
     RowBox[{"satFromVal", "@", 
      RowBox[{"Abs", "@", "z"}]}], ",", "1."}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "myComplexPlot", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "myComplexPlot", "]"}], "=", 
   RowBox[{
    RowBox[{"Options", "[", "ArrayPlot", "]"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{"PlotPoints", "\[Rule]", "36"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"myComplexPlot", ",", "\[IndentingNewLine]", 
    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "384"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"AbsoluteThickness", "@", "1"}]}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", "All"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
    RowBox[{"(*", " ", 
     RowBox[{"important", "!"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hue", "[", 
        RowBox[{
         RowBox[{"Rescale", "[", 
          RowBox[{
           RowBox[{"Arg", "@", "#"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", "1.", ",", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{"Abs", "@", "#"}], "]"}], "*", 
          RowBox[{"2", "/", "\[Pi]"}]}]}], "]"}], "\[IndentingNewLine]", 
       "&"}], ")"}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myComplexPlot", "[", 
    RowBox[{"fxy_", ",", 
     RowBox[{"{", 
      RowBox[{"x_", ",", "xmin_", ",", "xmax_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y_", ",", "ymin_", ",", "ymax_"}], "}"}], ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xlist", ",", "ylist", ",", "nxmax", ",", "nymax"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nxmax", "=", 
       RowBox[{"OptionValue", "[", "PlotPoints", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nymax", "=", 
       RowBox[{"OptionValue", "[", "PlotPoints", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"xlist", "=", 
       RowBox[{"N", "@", 
        RowBox[{"Rescale", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "nxmax"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "nxmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ylist", "=", 
       RowBox[{"N", "@", 
        RowBox[{"Rescale", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "nymax"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "nymax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ymin", ",", "ymax"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ArrayPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Reverse", "@", 
         RowBox[{"Transpose", "@", 
          RowBox[{"Table", "[", 
           RowBox[{"fxy", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "xlist"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "ylist"}], "}"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "FORCE"}]}]}]}], " ", "THESE", " ", "OPTIONS",
           " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"FIRST", " ", "--"}], "--"}], "--"}], "--"}]}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"OptionValue", "[", "ColorFunction", "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ymin", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "inherited"}]}]}]}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"options", " ", "--"}], "--"}], "--"}], "--"}]}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opts", "}"}], ",", " ", 
           RowBox[{"Options", "[", "ArrayPlot", "]"}]}], "]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Options", "[", "myComplexPlot", "]"}], "}"}], ",", " ", 
           RowBox[{"Options", "[", "ArrayPlot", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.558665092345533*^9, 3.5586652453711977`*^9}, {
  3.5586652769437923`*^9, 3.558665306526697*^9}, {3.558665358449367*^9, 
  3.558665445278398*^9}, {3.558665496386364*^9, 3.558665563566475*^9}, {
  3.5586655952443542`*^9, 3.558665598309713*^9}, {3.558665629651537*^9, 
  3.558665705836273*^9}, {3.558665854077458*^9, 3.5586658867793818`*^9}, {
  3.558698705139412*^9, 3.558698719787065*^9}, {3.558698774102213*^9, 
  3.55869882223341*^9}, {3.559096353304244*^9, 3.559096368823017*^9}, {
  3.559096507503449*^9, 3.5590965502688017`*^9}, {3.5590966667027817`*^9, 
  3.559096925781592*^9}, {3.559915849197529*^9, 3.559915853216675*^9}, {
  3.560474250313046*^9, 3.56047425059403*^9}, {3.561693958411724*^9, 
  3.561693960169837*^9}, {3.561695621411964*^9, 3.5616956365536947`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 "\tPackage code"
}], "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.404101295446374*^9, 3.404101314004104*^9}, {
   3.404101991764044*^9, 3.404101996231761*^9}, {3.408301486126796*^9, 
   3.408301494691002*^9}, {3.418162929356454*^9, 3.418162938268585*^9}, {
   3.424148026232675*^9, 3.42414802856127*^9}, {3.427680124230936*^9, 
   3.427680127650735*^9}, {3.427733270352779*^9, 3.427733285132729*^9}, {
   3.427817435114427*^9, 3.427817442647695*^9}, {3.4281517151433153`*^9, 
   3.428151739827176*^9}, {3.4281528620725927`*^9, 3.428152863965446*^9}, {
   3.430756036288519*^9, 3.430756040850232*^9}, {3.430921746954446*^9, 
   3.430921747742721*^9}, {3.4309307414332867`*^9, 3.430930753539358*^9}, {
   3.434234169927046*^9, 3.434234171813099*^9}, {3.436271685971336*^9, 
   3.436271692961687*^9}, {3.440072338541677*^9, 3.440072354824968*^9}, 
   3.440260672792369*^9, {3.440266103953327*^9, 3.440266105521999*^9}, {
   3.4411087877454863`*^9, 3.4411087927312317`*^9}, 3.441108856873008*^9, {
   3.4411089188994923`*^9, 3.4411089359542418`*^9}, {3.442279233587736*^9, 
   3.442279244079065*^9}, 3.442279435556602*^9, {3.507035709796633*^9, 
   3.507035736106761*^9}, {3.507069569452413*^9, 3.507069610858019*^9}, {
   3.5081194744166*^9, 3.5081194747520523`*^9}, {3.558540797443634*^9, 
   3.558540800072854*^9}, {3.5586648156425867`*^9, 3.5586648208260603`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\tOn-site Green function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "d"], "(", "\[Omega]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " on isotropic hypercubic lattice"
}], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.430756210159871*^9, 3.430756210811077*^9}, {
   3.430921754925723*^9, 3.430921756025608*^9}, {3.430921889631666*^9, 
   3.430921892275545*^9}, {3.4342257175225763`*^9, 3.4342257332100697`*^9}, {
   3.434234185232421*^9, 3.434234186709641*^9}, {3.435599528507474*^9, 
   3.43559953130834*^9}, {3.435661004086954*^9, 3.435661046577031*^9}, {
   3.435661092993791*^9, 3.435661094664754*^9}, {3.439939584736726*^9, 
   3.439939586022244*^9}, {3.43993982254396*^9, 3.439939827382604*^9}, {
   3.439943784834292*^9, 3.439943786124929*^9}, {3.439943881515188*^9, 
   3.439943884776723*^9}, 3.439943946424508*^9, {3.439944834474744*^9, 
   3.439944835428828*^9}, 3.439945295213654*^9, {3.440017531777796*^9, 
   3.440017549167631*^9}, {3.44007721075435*^9, 3.440077212119628*^9}, {
   3.441108991033782*^9, 3.441109004439413*^9}, {3.4656514043103857`*^9, 
   3.465651409639346*^9}, {3.465651920868574*^9, 3.4656519239794607`*^9}, {
   3.465744727370758*^9, 3.465744733647993*^9}, {3.504287703971772*^9, 
   3.504287710515211*^9}, {3.506979877944091*^9, 3.506979890245266*^9}, {
   3.507032360831739*^9, 3.507032362360626*^9}, {3.507035339251626*^9, 
   3.5070353426164417`*^9}, {3.508119493513349*^9, 3.508119504822147*^9}, {
   3.559917777429928*^9, 3.559917778533712*^9}, {3.5599178127875443`*^9, 
   3.559917829330709*^9}, {3.561813912423793*^9, 3.561813959851618*^9}, 
   3.561814502001628*^9}],

Cell["\<\
This code could be optimized by precomputing coefficients or symbolic \
expressions.\
\>", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.559918638088481*^9, 3.559918690629401*^9}, {
  3.5618139076628933`*^9, 3.561813907839574*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeginPackage", "[", "\"\<LGF`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ghypercubic", "::", "usage"}], "=", "\[IndentingNewLine]", 
   "\"\<Ghypercubic[d, \[Omega]] returns the local Green function of a \
d-dimensional hypercubic lattice with isotropic hopping \[CapitalOmega]=1/2 \
at frequency \[Omega].\n\nGhypercubic[\[Omega], {r1,...,rd}, \
{\[CapitalOmega]1, ..., \[CapitalOmega]d}] returns the Green function of a \
d-dimensional hypercubic lattice with anisotropic hoppings \
{\[CapitalOmega]1,...,\[CapitalOmega]d}/2 for displacement {r1,...,rd} at \
frequency \[Omega].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.561814350729435*^9, 3.561814461118499*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeginPackage", "[", "\"\<LGF`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cdjm", "[", 
    RowBox[{"d_", ",", "j_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", ">", "0"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "d"}], "+", 
         RowBox[{"2", " ", "j"}], "+", "m"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", "j", "+", "m"}], ")"}], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{"d", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"1", "+", "j"}], ",", 
         RowBox[{"d", "-", "m"}]}], "]"}]}], "m"], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "d"], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"d", ",", "j"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f0", "[", 
    RowBox[{"d_", ",", "\[Tau]_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", "=", 
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", "\[Tau]"}], "]"}], "/", "\[Pi]"}]}], ",", 
       RowBox[{"\[ScriptCapitalI]", "=", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Tau]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Piecewise", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Cdjm", "[", 
                RowBox[{"d", ",", "j", ",", "m"}], "]"}], 
               SuperscriptBox["\[ScriptCapitalK]", "m"], 
               SuperscriptBox["\[ScriptCapitalI]", 
                RowBox[{"d", "-", "m"}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "0", ",", "d"}], "}"}]}], "]"}], 
            SuperscriptBox["E", 
             RowBox[{
              RowBox[{"-", "\[Omega]"}], " ", "\[Tau]"}]]}], "-", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Cdjm", "[", 
                 RowBox[{"d", ",", 
                  RowBox[{"d", "-", "j", "-", "1"}], ",", "m"}], "]"}], 
                "\[Conjugate]"}], 
               SuperscriptBox["\[ScriptCapitalK]", "m"], 
               SuperscriptBox["\[ScriptCapitalI]", 
                RowBox[{"d", "-", "m"}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "0", ",", "d"}], "}"}]}], "]"}], 
            SuperscriptBox["E", 
             RowBox[{"\[Omega]", " ", "\[Tau]"}]]}]}], ",", " ", 
          "\[IndentingNewLine]", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"j", "\[Equal]", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{"\[Omega]", "<", 
             RowBox[{"-", "d"}]}], ",", 
            RowBox[{"j", "\[Equal]", "d"}], ",", 
            RowBox[{"d", "\[LessEqual]", "\[Omega]"}], ",", "True", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "j"}], "-", "d"}], "\[LessEqual]", "\[Omega]", "<", 
             RowBox[{
              RowBox[{"2", "j"}], "-", "d", "+", "2"}]}]}], "]"}]}], 
         "\[IndentingNewLine]", "}"}], "     ", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"-", "1"}], ",", "d"}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niOpts", "=", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ghypercubic", "[", 
     RowBox[{"d_", ",", "\[Omega]_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Tau]cut", "=", "20."}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"f0", "[", 
          RowBox[{"d", ",", "\[Tau]", ",", "\[Omega]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]cut"}], "}"}], ",", 
         RowBox[{"Evaluate", "@", "niOpts"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"d", "-", "2"}]], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"d", "/", 
             RowBox[{"(", 
              RowBox[{"2", "-", "d"}], ")"}]}]], 
           RowBox[{"f0", "[", 
            RowBox[{"d", ",", 
             SuperscriptBox["u", 
              RowBox[{"2", "/", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d"}], ")"}]}]], ",", "\[Omega]"}], "]"}]}],
           ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            SuperscriptBox["\[Tau]cut", 
             RowBox[{"1", "-", 
              RowBox[{"d", "/", "2"}]}]]}], "}"}], ",", 
          RowBox[{"Evaluate", "@", "niOpts"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.559917892563595*^9, 3.559918000040532*^9}, {
  3.5599180729571047`*^9, 3.559918235849894*^9}, {3.559918294417322*^9, 
  3.55991837228201*^9}, {3.559918714498307*^9, 3.559918727942377*^9}, {
  3.560256932264471*^9, 3.560256949415073*^9}, {3.5602570195194273`*^9, 
  3.5602570197208767`*^9}, {3.56025706036707*^9, 3.5602570707573833`*^9}, {
  3.56181418232944*^9, 3.561814236780176*^9}, {3.5618143299057837`*^9, 
  3.561814352798254*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\tGeneral hypercubic lattice Green function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", "(", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["r", "1"], ",", "\[Ellipsis]", ",", 
        SubscriptBox["r", "d"]}], "}"}], ";", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[CapitalOmega]", "1"], ",", "\[Ellipsis]", ",", 
        SubscriptBox["\[CapitalOmega]", "d"]}], "}"}]}]}], ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.430756210159871*^9, 3.430756210811077*^9}, {
   3.430921754925723*^9, 3.430921756025608*^9}, {3.430921889631666*^9, 
   3.430921892275545*^9}, {3.4342257175225763`*^9, 3.4342257332100697`*^9}, {
   3.434234185232421*^9, 3.434234186709641*^9}, {3.435599528507474*^9, 
   3.43559953130834*^9}, {3.435661004086954*^9, 3.435661046577031*^9}, {
   3.435661092993791*^9, 3.435661094664754*^9}, {3.439939584736726*^9, 
   3.439939586022244*^9}, {3.43993982254396*^9, 3.439939827382604*^9}, {
   3.439943784834292*^9, 3.439943786124929*^9}, {3.439943881515188*^9, 
   3.439943884776723*^9}, 3.439943946424508*^9, {3.439944834474744*^9, 
   3.439944835428828*^9}, 3.439945295213654*^9, {3.440017531777796*^9, 
   3.440017549167631*^9}, {3.44007721075435*^9, 3.440077212119628*^9}, {
   3.441108991033782*^9, 3.441109004439413*^9}, {3.4656514043103857`*^9, 
   3.465651409639346*^9}, {3.465651920868574*^9, 3.4656519239794607`*^9}, {
   3.465744727370758*^9, 3.465744733647993*^9}, {3.504287703971772*^9, 
   3.504287710515211*^9}, {3.506979877944091*^9, 3.506979890245266*^9}, {
   3.507032360831739*^9, 3.507032362360626*^9}, {3.507035339251626*^9, 
   3.5070353426164417`*^9}, {3.508119493513349*^9, 3.508119504822147*^9}, {
   3.559917777429928*^9, 3.559917778533712*^9}, {3.5599178127875443`*^9, 
   3.559917835258535*^9}, {3.5599184360688267`*^9, 3.55991843647682*^9}, {
   3.559918798794735*^9, 3.5599187991510963`*^9}, {3.561813937905321*^9, 
   3.5618140005557203`*^9}, {3.5618144872022467`*^9, 3.561814499210033*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeginPackage", "[", "\"\<LGF`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tcut", "=", "3."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]cut", "=", "20."}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"t_", ",", "\[Omega]_", ",", "rk_", ",", "\[CapitalOmega]k_"}], 
    "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"BesselJ", "[", 
     RowBox[{"rk", ",", 
      RowBox[{"\[CapitalOmega]k", "*", "t"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f4", "[", 
    RowBox[{
    "\[Tau]_Real", ",", "\[Omega]_", ",", "rk_", ",", "\[CapitalOmega]k_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"H\[Sigma]j", ",", "Xp", ",", "Xm"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Xp", "=", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[Omega]", " ", "\[Tau]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Xm", "=", 
       RowBox[{"1", "/", "Xp"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"H\[Sigma]j", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"HankelH1", "[", 
          RowBox[{"rk", ",", 
           RowBox[{"\[CapitalOmega]k", 
            RowBox[{"(", 
             RowBox[{"Tcut", "+", 
              RowBox[{"I", " ", "\[Tau]"}]}], ")"}]}]}], "]"}], ",", 
         RowBox[{"HankelH2", "[", 
          RowBox[{"rk", ",", 
           RowBox[{"\[CapitalOmega]k", 
            RowBox[{"(", 
             RowBox[{"Tcut", "+", 
              RowBox[{"I", " ", "\[Tau]"}]}], ")"}]}]}], "]"}]}], "}"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Sigma]k", ".", "\[CapitalOmega]k"}], "+", "\[Omega]"}],
            "\[GreaterEqual]", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Xm", "*", 
           RowBox[{"Product", "[", "        ", 
            RowBox[{
             RowBox[{"H\[Sigma]j", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{
               "\[Sigma]k", "\[LeftDoubleBracket]", "k", 
                "\[RightDoubleBracket]"}], ",", "k"}], 
              "\[RightDoubleBracket]"}], ",", "            ", 
             RowBox[{"{", 
              RowBox[{"k", ",", "d"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", "Xp"}], "*", 
           RowBox[{"Product", "[", "        ", 
            RowBox[{
             RowBox[{
              RowBox[{"H\[Sigma]j", "\[LeftDoubleBracket]", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "\[Sigma]k", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}]}], ",", "k"}], 
               "\[RightDoubleBracket]"}], "\[Conjugate]"}], ",", "        ", 
             RowBox[{"{", 
              RowBox[{"k", ",", "d"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]k", ",", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "d"}], "]"}]}], 
         "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f5", "[", 
    RowBox[{
    "\[Tau]_Real", ",", "\[Omega]_", ",", "rk_", ",", "\[CapitalOmega]k_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Omega]"}], " ", "\[Tau]"}], "]"}], 
    RowBox[{"Times", "@@", 
     RowBox[{"BesselI", "[", 
      RowBox[{"rk", ",", 
       RowBox[{"\[CapitalOmega]k", "*", "\[Tau]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f6", "[", 
     RowBox[{
     "\[Tau]_Real", ",", "\[Omega]_", ",", "rk_", ",", "\[CapitalOmega]k_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"+", "\[Omega]"}], " ", "\[Tau]"}], "]"}], 
     RowBox[{"Times", "@@", 
      RowBox[{"BesselI", "[", 
       RowBox[{"rk", ",", 
        RowBox[{"\[CapitalOmega]k", "*", "\[Tau]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"\[Omega]_Real", ",", "rk_List"}], "]"}], ":=", 
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"\[Omega]", ",", "rk", ",", 
     RowBox[{"1.", "+", 
      RowBox[{"0.", "*", "rk"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ghypercubic", "[", 
     RowBox[{"\[Omega]_Real", ",", "rk_List", ",", "\[CapitalOmega]k_List"}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", "=", 
        RowBox[{"Length", "@", "rk"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "If"}]}]}]}], " ", "frequency", " ", "is", 
          " ", "above", " ", "band"}], ",", " ", 
         RowBox[{"use", " ", "BesselI", " ", "formula", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Maradudin", " ", "1960"}], ")"}], " ", "--"}], "--"}],
             "--"}], "--"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Omega]", "\[GreaterEqual]", 
         RowBox[{"Total", "@", "\[CapitalOmega]k"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["I", 
           RowBox[{"2", 
            RowBox[{"Total", "@", "rk"}]}]], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"f5", "[", 
             RowBox[{
             "\[Tau]", ",", "\[Omega]", ",", "rk", ",", "\[CapitalOmega]k"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]cut"}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["I", 
           RowBox[{"2", 
            RowBox[{"Total", "@", "rk"}]}]], 
          FractionBox["2", 
           RowBox[{"d", "-", "2"}]], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", 
              RowBox[{"d", "/", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d"}], ")"}]}]], 
             RowBox[{"f5", "[", 
              RowBox[{
               SuperscriptBox["u", 
                RowBox[{"2", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d"}], ")"}]}]], ",", "\[Omega]", ",", 
               "rk", ",", "\[CapitalOmega]k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              SuperscriptBox["\[Tau]cut", 
               RowBox[{"1", "-", 
                RowBox[{"d", "/", "2"}]}]]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "If"}]}]}]}], " ", "frequency", " ", "is", 
          " ", "below", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"band", " ", "--"}], "--"}], "--"}], "--"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"\[Omega]", "\[LessEqual]", 
         RowBox[{"-", 
          RowBox[{"Total", "@", "\[CapitalOmega]k"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"f6", "[", 
             RowBox[{
             "\[Tau]", ",", "\[Omega]", ",", "rk", ",", "\[CapitalOmega]k"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]cut"}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "-", 
         RowBox[{
          FractionBox["2", 
           RowBox[{"d", "-", "2"}]], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", 
              RowBox[{"d", "/", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d"}], ")"}]}]], 
             RowBox[{"f6", "[", 
              RowBox[{
               SuperscriptBox["u", 
                RowBox[{"2", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d"}], ")"}]}]], ",", "\[Omega]", ",", 
               "rk", ",", "\[CapitalOmega]k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              SuperscriptBox["\[Tau]cut", 
               RowBox[{"1", "-", 
                RowBox[{"d", "/", "2"}]}]]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", " ", "If"}]}]}]}], " ", "frequency", " ", "is", 
           " ", "in", " ", "band"}], ",", " ", 
          RowBox[{"use", " ", "HankelH", " ", "formula", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Loh", " ", "2012"}], ")"}], " ", "--"}], "--"}], 
             "--"}], "--"}]}]}], "*)"}], "\[IndentingNewLine]", "True", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          SuperscriptBox["I", 
           RowBox[{"Total", "@", "rk"}]], "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Omega]", " ", "t"}], "]"}], 
             RowBox[{"f1", "[", 
              RowBox[{
              "t", ",", "\[Omega]", ",", "rk", ",", "\[CapitalOmega]k"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "Tcut"}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"-", "d"}]], 
          SuperscriptBox["I", 
           RowBox[{"Total", "@", "rk"}]], 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "\[Omega]", " ", "Tcut"}], "]"}], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"f4", "[", 
             RowBox[{
             "\[Tau]", ",", "\[Omega]", ",", "rk", ",", "\[CapitalOmega]k"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]cut"}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"-", "d"}]], 
          SuperscriptBox["I", 
           RowBox[{"Total", "@", "rk"}]], 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", "\[Omega]", " ", "Tcut"}], "]"}], 
          FractionBox["2", 
           RowBox[{"d", "-", "2"}]], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", 
              RowBox[{"d", "/", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d"}], ")"}]}]], 
             RowBox[{"f4", "[", 
              RowBox[{
               SuperscriptBox["u", 
                RowBox[{"2", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d"}], ")"}]}]], ",", "\[Omega]", ",", 
               "rk", ",", "\[CapitalOmega]k"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              SuperscriptBox["\[Tau]cut", 
               RowBox[{"1", "-", 
                RowBox[{"d", "/", "2"}]}]]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "11"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "\[Infinity]"}]}], 
           "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.558916647079029*^9, 3.558916760842948*^9}, {
   3.558916841853629*^9, 3.558916861277796*^9}, {3.558917005985074*^9, 
   3.5589171460395107`*^9}, {3.558917178554203*^9, 3.558917224323675*^9}, {
   3.5589174353607397`*^9, 3.558917474462689*^9}, {3.5589175162033787`*^9, 
   3.55891754277394*^9}, {3.5589176085402327`*^9, 3.5589176104550734`*^9}, {
   3.558917644558021*^9, 3.5589176506545687`*^9}, {3.558917879120102*^9, 
   3.558917880638134*^9}, {3.5589179154507933`*^9, 3.5589179966808653`*^9}, {
   3.558918145993208*^9, 3.558918203214513*^9}, {3.558918287306559*^9, 
   3.558918369399274*^9}, {3.558918449675322*^9, 3.558918460446574*^9}, {
   3.558918552273383*^9, 3.5589186286193333`*^9}, {3.558923987857286*^9, 
   3.5589240367001553`*^9}, {3.558924402908814*^9, 3.5589244184584017`*^9}, 
   3.558983291092609*^9, {3.558983687397897*^9, 3.558983690017434*^9}, {
   3.558983726504497*^9, 3.5589837500533037`*^9}, {3.559148578671158*^9, 
   3.559148579829232*^9}, {3.559652132634822*^9, 3.5596521339626627`*^9}, {
   3.559652246249798*^9, 3.5596522879545717`*^9}, {3.559652329152087*^9, 
   3.559652404091853*^9}, {3.559652441771142*^9, 3.559652442105317*^9}, {
   3.559652509357319*^9, 3.5596525414276114`*^9}, {3.5596527573260317`*^9, 
   3.559652757894038*^9}, {3.559652868849085*^9, 3.559652910225918*^9}, {
   3.559661048625188*^9, 3.559661078007842*^9}, 3.559661130250842*^9, {
   3.5596611695514317`*^9, 3.559661216157014*^9}, {3.55966124620774*^9, 
   3.55966125640912*^9}, {3.559663253575287*^9, 3.559663267991501*^9}, {
   3.559663375694788*^9, 3.559663379597855*^9}, 3.5596634454439707`*^9, {
   3.559665397440238*^9, 3.5596653984241047`*^9}, {3.559764564090979*^9, 
   3.559764618578102*^9}, {3.559764907471607*^9, 3.559764933858775*^9}, {
   3.559764980922967*^9, 3.559765010415807*^9}, {3.559780197757785*^9, 
   3.5597802372881927`*^9}, {3.559780499968321*^9, 3.5597805060477448`*^9}, {
   3.559780607609839*^9, 3.5597806087540293`*^9}, {3.559782094258071*^9, 
   3.559782097326701*^9}, {3.5597821503893642`*^9, 3.559782169642367*^9}, {
   3.559782500789229*^9, 3.559782509501815*^9}, {3.559782541259171*^9, 
   3.559782554998439*^9}, {3.559785297124042*^9, 3.559785393146085*^9}, {
   3.55978542927218*^9, 3.55978542952461*^9}, {3.559785635893379*^9, 
   3.559785665280416*^9}, {3.559918748110853*^9, 3.55991879210814*^9}, {
   3.559918840011469*^9, 3.559918946327651*^9}, {3.559918992459847*^9, 
   3.5599189987069817`*^9}, {3.55991908866368*^9, 3.559919089205989*^9}, {
   3.5601122492701387`*^9, 3.560112254422296*^9}, {3.5601159873341713`*^9, 
   3.560116075450062*^9}, {3.5601161544554987`*^9, 3.560116208227343*^9}, {
   3.5601162427973537`*^9, 3.560116342865508*^9}, {3.560117340114151*^9, 
   3.560117406534321*^9}, {3.560117454959683*^9, 3.560117471701144*^9}, {
   3.560117514482065*^9, 3.560117520110078*^9}, {3.560117553619549*^9, 
   3.560117553811569*^9}, {3.5601175970898867`*^9, 3.5601176132569933`*^9}, {
   3.560117752266932*^9, 3.56011776808226*^9}, {3.560258220244774*^9, 
   3.560258254285861*^9}, 3.560258732379839*^9, {3.5618140184260063`*^9, 
   3.561814073079115*^9}, {3.561814209707066*^9, 3.561814239093431*^9}, {
   3.561814349757922*^9, 3.561814355315556*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 "\tDocumentation"
}], "Section",
 CellChangeTimes->{{3.404101295446374*^9, 3.404101314004104*^9}, {
   3.404101991764044*^9, 3.404101996231761*^9}, {3.408301486126796*^9, 
   3.408301494691002*^9}, {3.418162929356454*^9, 3.418162938268585*^9}, {
   3.424148026232675*^9, 3.42414802856127*^9}, {3.427680124230936*^9, 
   3.427680127650735*^9}, {3.427733270352779*^9, 3.427733285132729*^9}, {
   3.427817435114427*^9, 3.427817442647695*^9}, {3.4281517151433153`*^9, 
   3.428151739827176*^9}, {3.4281528620725927`*^9, 3.428152863965446*^9}, {
   3.430756036288519*^9, 3.430756040850232*^9}, {3.430921746954446*^9, 
   3.430921747742721*^9}, {3.4309307414332867`*^9, 3.430930753539358*^9}, {
   3.434234169927046*^9, 3.434234171813099*^9}, {3.436271685971336*^9, 
   3.436271692961687*^9}, {3.440072338541677*^9, 3.440072354824968*^9}, 
   3.440260672792369*^9, {3.440266103953327*^9, 3.440266105521999*^9}, {
   3.4411087877454863`*^9, 3.4411087927312317`*^9}, 3.441108856873008*^9, {
   3.4411089188994923`*^9, 3.4411089359542418`*^9}, {3.442279233587736*^9, 
   3.442279244079065*^9}, 3.442279435556602*^9, {3.507035709796633*^9, 
   3.507035736106761*^9}, {3.507069569452413*^9, 3.507069610858019*^9}, {
   3.508119475768317*^9, 3.508119479031785*^9}, {3.50811966459791*^9, 
   3.508119667556365*^9}, {3.5586648229798517`*^9, 3.558664824572751*^9}, {
   3.560255683114325*^9, 3.5602556871614*^9}}],

Cell[TextData[{
 "The Green function on a ",
 StyleBox["d",
  FontSlant->"Italic"],
 "-dimensional hypercubic lattice can be written in the following ways:\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"G", "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox[
        StyleBox["\[Integral]",
         FontSize->24], "0", 
        RowBox[{"2", "\[Pi]"}]], 
       FractionBox[
        SubscriptBox[
         StyleBox["dk",
          FontSlant->"Italic"], "1"], 
        RowBox[{"2", "\[Pi]"}]]}], "..."}], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{
       FractionBox[
        SubscriptBox[
         StyleBox["dk",
          FontSlant->"Italic"], "d"], 
        RowBox[{"2", "\[Pi]"}]], 
       FractionBox["1", 
        RowBox[{"\[Omega]", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"cos", " ", 
              SubscriptBox["k", "1"]}], " ", "+", " ", 
             RowBox[{"cos", " ", 
              SubscriptBox["k", "2"]}], " ", "+"}], " ", "..."}], " ", "+", 
           " ", 
           RowBox[{"cos", " ", 
            SubscriptBox["k", "d"]}]}], ")"}], "+", 
         RowBox[{"i", " ", 
          SuperscriptBox["0", "+"]}]}]]}]}]}]}], TraditionalForm]]],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"G", "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     RowBox[{"-", "i"}], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", "\[Infinity]"], 
      RowBox[{
       StyleBox["dt",
        FontSlant->"Italic"], "  \[InvisibleSpace]", 
       SuperscriptBox["e", 
        RowBox[{
        "i", "\[InvisibleSpace]", "\[Omega]", "\[InvisibleSpace]", "t"}]], 
       " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["J", "0"], "(", "t", ")"}], "d"]}]}]}]}], 
   TraditionalForm]]],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"G", "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"-", "d"}]], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", "\[Infinity]"], 
      RowBox[{
       StyleBox[
        RowBox[{
         StyleBox["d",
          FontSlant->"Italic"], 
         StyleBox["\[Tau]",
          FontSlant->"Plain"]}]], "  ", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["e", 
          RowBox[{
           RowBox[{"-", "\[Omega]"}], "\[InvisibleSpace]", "\[Tau]"}]], 
         RowBox[{
          OverscriptBox[
           UnderscriptBox[
            StyleBox["\[Sum]",
             FontSize->18], 
            RowBox[{"n", "=", "0"}]], "j"], 
          RowBox[{
           RowBox[{"(", GridBox[{
              {"d"},
              {"n"}
             }], ")"}], 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalH]", "(", 
             StyleBox[
              RowBox[{
               StyleBox["i",
                FontSlant->"Italic"], 
               StyleBox["\[Tau]",
                FontSlant->"Plain"]}]], ")"}], 
            RowBox[{"d", "-", "n"}]], 
           SuperscriptBox[
            RowBox[{"\[ScriptH]", "(", 
             StyleBox[
              RowBox[{
               StyleBox["i",
                FontSlant->"Italic"], 
               StyleBox["\[Tau]",
                FontSlant->"Plain"]}]], ")"}], "n"]}]}]}], "-", 
        RowBox[{
         SuperscriptBox["e", 
          RowBox[{"\[Omega]", "\[InvisibleSpace]", "\[Tau]"}]], 
         RowBox[{
          OverscriptBox[
           UnderscriptBox[
            StyleBox["\[Sum]",
             FontSize->18], 
            RowBox[{"n", "=", 
             RowBox[{"j", "+", "1"}]}]], "d"], 
          RowBox[{
           RowBox[{"(", GridBox[{
              {"d"},
              {"n"}
             }], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalH]", "(", 
             RowBox[{"-", 
              StyleBox[
               RowBox[{
                StyleBox["i",
                 FontSlant->"Italic"], 
                StyleBox["\[Tau]",
                 FontSlant->"Plain"]}]]}], ")"}], 
            RowBox[{"d", "-", "n"}]], 
           SuperscriptBox[
            RowBox[{"\[ScriptH]", "(", 
             RowBox[{"-", 
              StyleBox[
               RowBox[{
                StyleBox["i",
                 FontSlant->"Italic"], 
                StyleBox["\[Tau]",
                 FontSlant->"Plain"]}]]}], ")"}], "n"]}]}]}]}], "]"}]}]}]}], 
   TraditionalForm]]],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"G", "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     SubsuperscriptBox[
      StyleBox["\[Integral]",
       FontSize->24], "0", "\[Infinity]"], 
     RowBox[{
      StyleBox[
       RowBox[{
        StyleBox["d",
         FontSlant->"Italic"], 
        StyleBox["\[Tau]",
         FontSlant->"Plain"]}]], 
      StyleBox[" ",
       FontSlant->"Plain"], 
      StyleBox["[",
       FontSlant->"Plain"], "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["e", 
         RowBox[{
          RowBox[{"-", "\[Omega]"}], "\[InvisibleSpace]", "\[Tau]"}]], 
        RowBox[{
         OverscriptBox[
          UnderscriptBox[
           StyleBox["\[Sum]",
            FontSize->18], 
           RowBox[{"m", "=", 
            RowBox[{"d", "-", "j"}]}]], "d"], " ", 
         RowBox[{
          SubscriptBox["C", 
           RowBox[{"d", "\[InvisibleSpace]", "j", "\[InvisibleSpace]", "m"}]], 
          SuperscriptBox["\[ScriptCapitalK]", "m"], 
          SuperscriptBox["\[ScriptCapitalI]", 
           RowBox[{"d", "-", "m"}]]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["e", 
         RowBox[{"\[Omega]", "\[InvisibleSpace]", "\[Tau]"}]], 
        RowBox[{
         OverscriptBox[
          UnderscriptBox[
           StyleBox["\[Sum]",
            FontSize->18], 
           RowBox[{"m", "=", 
            RowBox[{"j", "+", "1"}]}]], "d"], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["C", 
             RowBox[{"d", ",", 
              RowBox[{"d", "-", "j", "-", "1"}], ",", "m"}]], ")"}], "*"], 
          SuperscriptBox["\[ScriptCapitalK]", "m"], 
          SuperscriptBox["\[ScriptCapitalI]", 
           RowBox[{"d", "-", "m"}]]}]}]}]}], "]"}]}]}], TraditionalForm]]],
 ".\nHere ",
 StyleBox["j",
  FontSlant->"Italic"],
 " is an integer that depends on frequency:\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "=", 
    RowBox[{"\[LeftFloor]", 
     FractionBox[
      RowBox[{"d", "+", "\[Omega]"}], "2"], "\[RightFloor]"}]}], 
   TraditionalForm]]],
 ".\nThe functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "\[ScriptCapitalH]", ",", "\[ScriptH]", ",", "\[ScriptCapitalK]", ",", 
    "\[ScriptCapitalI]"}], TraditionalForm]]],
 " are defined in terms of Hankel functions and modified Bessel functions as\n\
\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalH]", "(", "t", ")"}], "\[Congruent]", 
    RowBox[{
     SubsuperscriptBox["H", "0", 
      RowBox[{"(", "1", ")"}]], "(", "t", ")"}]}], TraditionalForm]]],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptH]", "(", "t", ")"}], "\[Congruent]", 
     RowBox[{
      SubsuperscriptBox["H", "0", 
       RowBox[{"(", "2", ")"}]], "(", "t", ")"}]}], "=", 
    SuperscriptBox[
     RowBox[{"\[ScriptCapitalH]", "(", 
      SuperscriptBox["t", "*"], ")"}], "*"]}], TraditionalForm]]],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", "(", "\[Tau]", ")"}], "\[Congruent]", 
    RowBox[{
     RowBox[{
      SubscriptBox["K", "0"], "(", "\[Tau]", ")"}], "/", "\[Pi]"}]}], 
   TraditionalForm]]],
 "\t\t(note factor of two difference in defn from Loh 2011)\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalI]", "(", "\[Tau]", ")"}], "\[Congruent]", 
    RowBox[{
     SubscriptBox["I", "0"], "(", "\[Tau]", ")"}]}], TraditionalForm]]],
 ", \nand the coefficients are\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"d", "\[InvisibleSpace]", "j", "\[InvisibleSpace]", "m"}]], "=", 
    
    TagBox[GridBox[{
       {"\[Piecewise]", GridBox[{
          {
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "d"], 
            SubscriptBox["\[Delta]", 
             RowBox[{"j", "-", "d"}]]}], 
           RowBox[{"m", "=", "0"}]},
          {
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["i", 
               RowBox[{
                RowBox[{"2", "j"}], "-", 
                RowBox[{"2", "d"}], "+", "m"}]], "(", 
              RowBox[{"1", "-", "d", "+", "j", "+", "m"}], ")"}], "m"], 
            RowBox[{"(", GridBox[{
               {"d"},
               {
                RowBox[{"1", "+", "j"}]}
              }], ")"}], 
            RowBox[{"(", GridBox[{
               {
                RowBox[{"1", "+", "j"}]},
               {
                RowBox[{"d", "-", "m"}]}
              }], ")"}], "         "}], 
           RowBox[{"m", ">", "0."}]}
         },
         AllowedDimensions->{2, Automatic},
         Editable->True,
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{1.}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.84]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}},
         Selectable->True]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.35]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     "Piecewise",
     DeleteWithContents->True,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], TraditionalForm]]],
 "\n\nIt may be useful to further split the \[Tau] integration at a point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "cut"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox[
      StyleBox["\[Integral]",
       FontSize->24], "0", "\[Infinity]"], 
     RowBox[{
      StyleBox[
       RowBox[{
        StyleBox["d",
         FontSlant->"Italic"], 
        StyleBox["\[Tau]",
         FontSlant->"Plain"]}]], 
      StyleBox[" ",
       FontSlant->"Plain"], 
      RowBox[{
       SubscriptBox["f", "5"], "(", "\[Tau]", ")"}]}]}], "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", 
       SubscriptBox["\[Tau]", "cut"]], 
      RowBox[{
       StyleBox[
        RowBox[{
         StyleBox["d",
          FontSlant->"Italic"], 
         StyleBox["\[Tau]",
          FontSlant->"Plain"]}]], 
       StyleBox[" ",
        FontSlant->"Plain"], 
       RowBox[{
        SubscriptBox["f", "5"], "(", "\[Tau]", ")"}]}]}], "+", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"d", "-", "2"}]], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["\[Integral]",
         FontSize->24], "0", 
        SubscriptBox["\[Tau]", "cut"]], 
       RowBox[{"d", "\[InvisibleSpace]", "u", "  ", 
        SuperscriptBox["u", 
         RowBox[{"d", "/", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d"}], ")"}]}]], " ", 
        RowBox[{
         SubscriptBox["f", "5"], "(", 
         SuperscriptBox["u", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"2", "-", "d"}], ")"}]}]], ")"}]}]}]}]}]}], 
   TraditionalForm]]],
 ".\nWhen ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Omega]", "=", 
     RowBox[{"-", "d"}]}], ",", 
    RowBox[{
     RowBox[{"-", "d"}], "+", "2"}], ",", "\[Ellipsis]", ",", "d"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", the last integrand decays as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Tau]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at large \[Tau].  This power-law tail is readily integrated using above \
transformation.\n\t\nSee Y. L. Loh, \[OpenCurlyDoubleQuote]Accurate \
calculation of Green functions on the d-dimensional hypercubic lattice,\
\[CloseCurlyDoubleQuote] J. Phys. A: Math. Theor. 44, 275201 (2011)."
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{{3.537240825478484*^9, 3.537240846285551*^9}, {
   3.5372408807479687`*^9, 3.537240884771262*^9}, {3.537240918257341*^9, 
   3.537240957758065*^9}, {3.538616520779072*^9, 3.53861652088307*^9}, {
   3.538616763851562*^9, 3.5386167650116158`*^9}, {3.538616942560495*^9, 
   3.538617109223545*^9}, {3.538617219064094*^9, 3.538617219064226*^9}, {
   3.5386248629906073`*^9, 3.538624864940199*^9}, {3.538625966155332*^9, 
   3.538625966155493*^9}, {3.539048542009145*^9, 3.539048758761492*^9}, {
   3.539049428439837*^9, 3.539049439910331*^9}, {3.539050683439069*^9, 
   3.539050736544426*^9}, {3.539050908116729*^9, 3.539051016795064*^9}, {
   3.5390512023660517`*^9, 3.5390512023662167`*^9}, {3.539051439693101*^9, 
   3.539051464478467*^9}, {3.5390515122244167`*^9, 3.5390515458607492`*^9}, {
   3.5390520594791107`*^9, 3.5390520656970387`*^9}, {3.5390521771538057`*^9, 
   3.539052196364072*^9}, 3.5390522349325323`*^9, {3.539052265256748*^9, 
   3.539052268020113*^9}, {3.539052381506957*^9, 3.539052534835857*^9}, {
   3.539052882603759*^9, 3.53905291231559*^9}, {3.539128946533141*^9, 
   3.539129106468473*^9}, {3.5405083240925426`*^9, 3.540508444086706*^9}, {
   3.540508485659018*^9, 3.540508576710731*^9}, {3.540508642929371*^9, 
   3.5405086972771683`*^9}, {3.54190088491973*^9, 3.541901115031684*^9}, {
   3.54277019727363*^9, 3.542770529643713*^9}, {3.542775031043558*^9, 
   3.542775033770831*^9}, {3.542775084514246*^9, 3.542775085431816*^9}, {
   3.5427752756654673`*^9, 3.5427752756656027`*^9}, {3.542985995212709*^9, 
   3.542985996905274*^9}, {3.543500107182561*^9, 3.5435001424136543`*^9}, {
   3.5435002310859413`*^9, 3.5435002923216467`*^9}, {3.5435003413003883`*^9, 
   3.543500415635251*^9}, {3.543503225734664*^9, 3.543503225868478*^9}, {
   3.5435528488507977`*^9, 3.543552866485216*^9}, 3.543857925508868*^9, {
   3.543857989828843*^9, 3.543858187337947*^9}, {3.543858300391436*^9, 
   3.543858319050294*^9}, 3.5438623758083982`*^9, {3.543883808309258*^9, 
   3.543883952009137*^9}, {3.543883985830132*^9, 3.543884251712755*^9}, {
   3.543884289897417*^9, 3.5438843023199883`*^9}, {3.5438843803830433`*^9, 
   3.54388441112087*^9}, {3.5438845069385977`*^9, 3.5438845144174213`*^9}, {
   3.543887305180787*^9, 3.543887310202427*^9}, {3.554499062812337*^9, 
   3.554499064027231*^9}, {3.554501298907795*^9, 3.5545013833804417`*^9}, {
   3.554502490954608*^9, 3.554502511493772*^9}, {3.554502640784878*^9, 
   3.554502645204358*^9}, 3.554502787741823*^9, {3.558739871243793*^9, 
   3.558740015760015*^9}, {3.558740046347311*^9, 3.558740388646255*^9}, {
   3.558740421191823*^9, 3.558740661461179*^9}, {3.558740700849119*^9, 
   3.558740722123355*^9}, {3.558740791826215*^9, 3.558741233113599*^9}, {
   3.5587412714654703`*^9, 3.558741404384198*^9}, {3.5587415221089993`*^9, 
   3.5587417408132267`*^9}, {3.558741934124844*^9, 3.558741954933319*^9}, {
   3.558741985775607*^9, 3.5587420109934473`*^9}, {3.558916344890655*^9, 
   3.558916538774664*^9}, {3.558916598944322*^9, 3.558916626537509*^9}, {
   3.558922114491003*^9, 3.558922237552971*^9}, {3.5589222926776114`*^9, 
   3.5589225882459383`*^9}, {3.5589226452193537`*^9, 3.558922846212851*^9}, {
   3.558922881218079*^9, 3.558923360947143*^9}, {3.558923398545919*^9, 
   3.5589235128954372`*^9}, {3.558923636495801*^9, 3.558923652532653*^9}, {
   3.55892368455019*^9, 3.5589237165153513`*^9}, {3.558923754226985*^9, 
   3.558923919673006*^9}, {3.55892436146449*^9, 3.558924389668614*^9}, {
   3.559099019382303*^9, 3.559099019639889*^9}, {3.559183895690403*^9, 
   3.559183895690524*^9}, {3.560257134491911*^9, 3.560257164780507*^9}, {
   3.560257313901187*^9, 3.560257530720518*^9}, {3.560258364609373*^9, 
   3.560258367252439*^9}}],

Cell[TextData[{
 "For a ",
 StyleBox["d",
  FontSlant->"Italic"],
 "-dimensional hypercubic lattice with possibly anisotropic hoppings ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[CapitalOmega]", "1"], ",", 
      SubscriptBox["\[CapitalOmega]", "2"], ",", "\[Ellipsis]", ",", 
      SubscriptBox["\[CapitalOmega]", "d"]}], ")"}], "/", "2"}], 
   TraditionalForm]]],
 ", we define the Green function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", 
     StyleBox["r",
      FontWeight->"Bold",
      FontSlant->"Plain"]], "\[Omega]"}], TraditionalForm]]],
 " at frequency \[Omega] and position ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["r",
     FontWeight->"Bold",
     FontSlant->"Plain"], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", "\[Ellipsis]", ",", 
      SubscriptBox["r", "d"]}], ")"}]}], TraditionalForm]]],
 " as\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["G", 
      StyleBox["r",
       FontWeight->"Bold",
       FontSlant->"Plain"]], "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{"d", "\[InvisibleSpace]", 
       SubscriptBox["k", "1"], "\[Ellipsis]", 
       RowBox[{
        SubsuperscriptBox[
         StyleBox["\[Integral]",
          FontSize->24], "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         SubscriptBox[
          StyleBox["dk",
           FontSlant->"Italic"], "d"], 
         FractionBox[
          RowBox[{"exp", " ", 
           RowBox[{"i", "\[NegativeVeryThinSpace]", "(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "1"], "\[NegativeVeryThinSpace]", 
              SubscriptBox["r", "1"]}], "+", "\[Ellipsis]", "+", 
             RowBox[{
              SubscriptBox["k", "d"], 
              SubscriptBox["r", "d"]}]}], ")"}]}], 
          RowBox[{"\[Omega]", " ", "-", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["\[CapitalOmega]", "1"], "cos", " ", 
                SubscriptBox["k", "1"]}], " ", "+", " ", 
               RowBox[{
                SubscriptBox["\[CapitalOmega]", "2"], "cos", " ", 
                SubscriptBox["k", "2"]}], " ", "+"}], " ", "..."}], " ", "+", 
             " ", 
             RowBox[{
              SubscriptBox["\[CapitalOmega]", "d"], "cos", " ", 
              SubscriptBox["k", "d"]}]}], ")"}], "+", 
           RowBox[{"i", " ", 
            SuperscriptBox["0", "+"]}]}]]}]}]}]}]}]}], TraditionalForm]]],
 ".\nFor frequencies below the band bottom, the Green function can be \
calculated efficiently using [1],\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["G", 
      StyleBox["r",
       FontWeight->"Bold",
       FontSlant->"Plain"]], "(", "\[Omega]", ")"}], "=", 
    RowBox[{"=", 
     RowBox[{"-", 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["\[Integral]",
         FontSize->24], "0", "\[Infinity]"], 
       RowBox[{
        StyleBox[
         RowBox[{
          StyleBox["d",
           FontSlant->"Italic"], 
          StyleBox["\[Tau]",
           FontSlant->"Plain"]}]], "  \[InvisibleSpace]", 
        SuperscriptBox["e", 
         RowBox[{"\[Omega]", "\[InvisibleSpace]", "\[Tau]"}]], " ", 
        RowBox[{
         SubscriptBox["I", 
          SubscriptBox["r", "1"]], "(", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "1"], "\[Tau]"}], ")"}], 
        "\[Ellipsis]", " ", 
        RowBox[{
         SubscriptBox["I", 
          SubscriptBox["r", "d"]], "(", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "d"], "\[Tau]"}], ")"}]}]}]}]}]}], 
   TraditionalForm]]],
 ",\t\t\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "\[LessEqual]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "1"], "+", "\[Ellipsis]", "+", 
       SubscriptBox["\[CapitalOmega]", "d"]}], ")"}]}]}], TraditionalForm]]],
 ".\nFor frequencies above the top of the band,\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["G", 
      StyleBox["r",
       FontWeight->"Bold",
       FontSlant->"Plain"]], "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["r", "1"], "+", "\[Ellipsis]", "+", 
       SubscriptBox["r", "d"]}]], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", "\[Infinity]"], 
      RowBox[{
       StyleBox[
        RowBox[{
         StyleBox["d",
          FontSlant->"Italic"], 
         StyleBox["\[Tau]",
          FontSlant->"Plain"]}]], "  \[InvisibleSpace]", 
       SuperscriptBox["e", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "\[InvisibleSpace]", "\[Tau]"}]], " ", 
       RowBox[{
        SubscriptBox["I", 
         SubscriptBox["r", "1"]], "(", 
        RowBox[{
         SubscriptBox["\[CapitalOmega]", "1"], "\[Tau]"}], ")"}], 
       "\[Ellipsis]", " ", 
       RowBox[{
        SubscriptBox["I", 
         SubscriptBox["r", "d"]], "(", 
        RowBox[{
         SubscriptBox["\[CapitalOmega]", "d"], "\[Tau]"}], ")"}]}]}]}]}], 
   TraditionalForm]]],
 ",\t ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "\[GreaterEqual]", 
    RowBox[{
     SubscriptBox["\[CapitalOmega]", "1"], "+", "\[Ellipsis]", "+", 
     SubscriptBox["\[CapitalOmega]", "d"]}]}], TraditionalForm]]],
 ".\nFor frequencies within the band, the Green function may be calculated \
efficiently using the formula\n\t",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["G", 
      StyleBox["r",
       FontWeight->"Bold",
       FontSlant->"Plain"]], "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["i", 
        RowBox[{
         SubscriptBox["r", "1"], "+", "\[Ellipsis]", "+", 
         SubscriptBox["r", "d"], "-", "1"}]], 
       RowBox[{
        SubsuperscriptBox[
         StyleBox["\[Integral]",
          FontSize->24], "0", "T"], 
        RowBox[{"d", "\[InvisibleSpace]", "t", "  \[InvisibleSpace]", 
         SuperscriptBox["e", 
          RowBox[{
          "i", "\[InvisibleSpace]", "\[Omega]", "\[InvisibleSpace]", "t"}]], 
         " ", 
         RowBox[{
          SubscriptBox["J", 
           SubscriptBox["r", "1"]], "(", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "1"], "t"}], ")"}], 
         RowBox[{
          SubscriptBox["J", 
           SubscriptBox["r", "2"]], "(", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "2"], "t"}], ")"}]}]}]}], "..."}], 
     
     RowBox[{
      SubscriptBox["J", 
       SubscriptBox["r", "d"]], "(", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "d"], "t"}], ")"}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"                    ", 
    RowBox[{
     RowBox[{"+", 
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]]}], 
     SuperscriptBox["e", 
      RowBox[{
      "i", "\[InvisibleSpace]", "\[Omega]", "\[InvisibleSpace]", "T"}]], 
     RowBox[{
      SubsuperscriptBox[
       StyleBox["\[Integral]",
        FontSize->24], "0", "\[Infinity]"], 
      RowBox[{"d", "\[InvisibleSpace]", "\[Tau]", "   ", 
       RowBox[{
        UnderscriptBox[
         StyleBox["\[Sum]",
          FontSize->24], 
         RowBox[{"{", "\[Sigma]", "}"}]], 
        TagBox[GridBox[{
           {"\[Piecewise]", GridBox[{
              {
               RowBox[{
                SuperscriptBox["e", 
                 RowBox[{
                  RowBox[{"-", "\[Omega]"}], "\[InvisibleSpace]", "\[Tau]"}]], 
                RowBox[{
                 UnderscriptBox[
                  StyleBox["\[Product]",
                   FontSize->24], "j"], 
                 SubsuperscriptBox["\[ScriptCapitalH]", 
                  SubscriptBox["r", "j"], 
                  SubscriptBox["\[Sigma]", "j"]], 
                 "                           "}]}], 
               RowBox[{
                RowBox[{
                 UnderoverscriptBox[
                  StyleBox["\[Sum]",
                   FontSize->18], 
                  RowBox[{"j", "=", "1"}], "d"], 
                 RowBox[{
                  SubscriptBox["\[Sigma]", "j"], 
                  SubscriptBox["\[CapitalOmega]", "j"]}]}], "\[GreaterEqual]",
                 "0"}]},
              {
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["e", 
                  RowBox[{
                   RowBox[{"+", "\[Omega]"}], "\[InvisibleSpace]", 
                   "\[Tau]"}]]}], 
                RowBox[{
                 UnderscriptBox[
                  StyleBox["\[Product]",
                   FontSize->24], "j"], "  ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubsuperscriptBox["\[ScriptCapitalH]", 
                    SubscriptBox["r", "j"], 
                    RowBox[{"-", 
                    SubscriptBox["\[Sigma]", "j"]}]], ")"}], "*"]}]}], 
               RowBox[{"otherwise", "."}]}
             },
             AllowedDimensions->{2, Automatic},
             Editable->True,
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{1.}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.84]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}},
             Selectable->True]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{1.}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.35]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         "Piecewise",
         DeleteWithContents->True,
         Editable->False,
         SelectWithContents->True,
         Selectable->False]}]}]}]}]}], TraditionalForm]}]],
 "\nHere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["J", "r"], "(", "\[Xi]", ")"}], TraditionalForm]]],
 " is the Bessel function of integer order ",
 StyleBox["r",
  FontSlant->"Italic"],
 " and argument \[Xi] and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalH]", "r", "+"], "(", "\[Xi]", ")"}], 
   TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalH]", "r", "-"], "(", "\[Xi]", ")"}], 
   TraditionalForm]]],
 " are Hankel functions of type 1 and type 2 respectively.  The summation \
runs over all ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "d"], TraditionalForm]]],
 " combinations of the \[OpenCurlyDoubleQuote]Ising variables\
\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sigma]", "k"], "=", 
    RowBox[{"\[PlusMinus]", "1"}]}], TraditionalForm]]],
 ".  To avoid unnecessarily recomputing values of the exponentials and Hankel \
functions, the second integrand should be computed as follows for a given \
\[Omega] and \[Tau] :\n\t\n\tTabulate the two real values ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "\[PlusMinus]"], "=", 
    SuperscriptBox["e", 
     RowBox[{
      RowBox[{"\[PlusMinus]", "\[Omega]"}], "\[InvisibleSpace]", 
      "\[Tau]"}]]}], TraditionalForm]]],
 "\n\tTabulate the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "\[InvisibleSpace]", "d"}], TraditionalForm]]],
 " complex values  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalH]", "j", "\[Sigma]"], "=", 
    RowBox[{
     SubsuperscriptBox["H", 
      SubscriptBox["r", "j"], "\[Sigma]"], "[", 
     RowBox[{
      SubscriptBox["\[CapitalOmega]", "j"], "(", 
      RowBox[{"T", "+", 
       RowBox[{"i", "\[InvisibleSpace]", "\[Tau]"}]}], ")"}], "]"}]}], 
   TraditionalForm]]],
 "     for  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", "2", ",", "\[Ellipsis]", ",", "d"}], 
   TraditionalForm]]],
 "  and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", "=", 
    RowBox[{"\[PlusMinus]", "1"}]}], TraditionalForm]]],
 "\n\tSet ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", "0"}], TraditionalForm]]],
 "\n\tFOR each of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "d"], TraditionalForm]]],
 " configurations of the Ising variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sigma]", "j"], "=", 
    RowBox[{"\[PlusMinus]", "1"}]}], TraditionalForm]]],
 "   {\n\t\tIF ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Omega]", "+", 
     RowBox[{
      UnderoverscriptBox[
       StyleBox["\[Sum]",
        FontSize->18], 
       RowBox[{"j", "=", "1"}], "d"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "j"], 
       SubscriptBox["\[CapitalOmega]", "j"]}]}]}], "\[GreaterEqual]", "0"}], 
   TraditionalForm]]],
 "\tincrement ",
 StyleBox["s",
  FontSlant->"Italic"],
 " by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "-"], 
    RowBox[{
     UnderscriptBox[
      StyleBox["\[Product]",
       FontSize->24], "j"], 
     SubsuperscriptBox["\[ScriptCapitalH]", "j", 
      SubscriptBox["\[Sigma]", "j"]]}]}], TraditionalForm]]],
 "\n\t\tELSE\t\t\tincrement ",
 StyleBox["s",
  FontSlant->"Italic"],
 " by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "+"]}], 
    RowBox[{
     UnderscriptBox[
      StyleBox["\[Product]",
       FontSize->24], "j"], 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[ScriptCapitalH]", "j", 
        RowBox[{"-", 
         SubscriptBox["\[Sigma]", "j"]}]], ")"}], "*"]}]}], TraditionalForm]]],
 "\n\t\tEND IF\n\tEND FOR\n\tReturn ",
 StyleBox["s",
  FontSlant->"Italic"],
 "\n\nAs before, it may be useful to further split the \[Tau] integration at \
a point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "cut"], TraditionalForm]]],
 ".\n\n[1] Maradudin 1960\n"
}], "Text",
 CellFrame->{{0.5, 3}, {3, 0.5}},
 CellChangeTimes->{{3.537240825478484*^9, 3.537240846285551*^9}, {
   3.5372408807479687`*^9, 3.537240884771262*^9}, {3.537240918257341*^9, 
   3.537240957758065*^9}, {3.538616520779072*^9, 3.53861652088307*^9}, {
   3.538616763851562*^9, 3.5386167650116158`*^9}, {3.538616942560495*^9, 
   3.538617109223545*^9}, {3.538617219064094*^9, 3.538617219064226*^9}, {
   3.5386248629906073`*^9, 3.538624864940199*^9}, {3.538625966155332*^9, 
   3.538625966155493*^9}, {3.539048542009145*^9, 3.539048758761492*^9}, {
   3.539049428439837*^9, 3.539049439910331*^9}, {3.539050683439069*^9, 
   3.539050736544426*^9}, {3.539050908116729*^9, 3.539051016795064*^9}, {
   3.5390512023660517`*^9, 3.5390512023662167`*^9}, {3.539051439693101*^9, 
   3.539051464478467*^9}, {3.5390515122244167`*^9, 3.5390515458607492`*^9}, {
   3.5390520594791107`*^9, 3.5390520656970387`*^9}, {3.5390521771538057`*^9, 
   3.539052196364072*^9}, 3.5390522349325323`*^9, {3.539052265256748*^9, 
   3.539052268020113*^9}, {3.539052381506957*^9, 3.539052534835857*^9}, {
   3.539052882603759*^9, 3.53905291231559*^9}, {3.539128946533141*^9, 
   3.539129106468473*^9}, {3.5405083240925426`*^9, 3.540508444086706*^9}, {
   3.540508485659018*^9, 3.540508576710731*^9}, {3.540508642929371*^9, 
   3.5405086972771683`*^9}, {3.54190088491973*^9, 3.541901115031684*^9}, {
   3.54277019727363*^9, 3.542770529643713*^9}, {3.542775031043558*^9, 
   3.542775033770831*^9}, {3.542775084514246*^9, 3.542775085431816*^9}, {
   3.5427752756654673`*^9, 3.5427752756656027`*^9}, {3.542985995212709*^9, 
   3.542985996905274*^9}, {3.543500107182561*^9, 3.5435001424136543`*^9}, {
   3.5435002310859413`*^9, 3.5435002923216467`*^9}, {3.5435003413003883`*^9, 
   3.543500415635251*^9}, {3.543503225734664*^9, 3.543503225868478*^9}, {
   3.5435528488507977`*^9, 3.543552866485216*^9}, 3.543857925508868*^9, {
   3.543857989828843*^9, 3.543858187337947*^9}, {3.543858300391436*^9, 
   3.543858319050294*^9}, 3.5438623758083982`*^9, {3.543883808309258*^9, 
   3.543883952009137*^9}, {3.543883985830132*^9, 3.543884251712755*^9}, {
   3.543884289897417*^9, 3.5438843023199883`*^9}, {3.5438843803830433`*^9, 
   3.54388441112087*^9}, {3.5438845069385977`*^9, 3.5438845144174213`*^9}, {
   3.543887305180787*^9, 3.543887310202427*^9}, {3.554499062812337*^9, 
   3.554499064027231*^9}, {3.554501298907795*^9, 3.5545013833804417`*^9}, {
   3.554502490954608*^9, 3.554502511493772*^9}, {3.554502640784878*^9, 
   3.554502645204358*^9}, 3.554502787741823*^9, {3.558739871243793*^9, 
   3.558740015760015*^9}, {3.558740046347311*^9, 3.558740388646255*^9}, {
   3.558740421191823*^9, 3.558740661461179*^9}, {3.558740700849119*^9, 
   3.558740722123355*^9}, {3.558740791826215*^9, 3.558741233113599*^9}, {
   3.5587412714654703`*^9, 3.558741404384198*^9}, {3.5587415221089993`*^9, 
   3.5587417408132267`*^9}, {3.558741934124844*^9, 3.558741954933319*^9}, {
   3.558741985775607*^9, 3.5587420109934473`*^9}, {3.558916344890655*^9, 
   3.558916538774664*^9}, {3.558916598944322*^9, 3.558916626537509*^9}, {
   3.558922114491003*^9, 3.558922237552971*^9}, {3.5589222926776114`*^9, 
   3.5589225882459383`*^9}, {3.5589226452193537`*^9, 3.558922846212851*^9}, {
   3.558922881218079*^9, 3.558923360947143*^9}, {3.558923398545919*^9, 
   3.5589235128954372`*^9}, {3.558923636495801*^9, 3.558923652532653*^9}, {
   3.55892368455019*^9, 3.5589237165153513`*^9}, {3.558923754226985*^9, 
   3.558923919673006*^9}, {3.55892436146449*^9, 3.558924389668614*^9}, {
   3.559099019382303*^9, 3.559099019639889*^9}, {3.559183895690403*^9, 
   3.559183895690524*^9}, 3.560257134491911*^9, {3.560257179089533*^9, 
   3.560257183876354*^9}, {3.560257229684046*^9, 3.5602573086676207`*^9}, {
   3.560258349398493*^9, 3.560258382918838*^9}, {3.560258428008151*^9, 
   3.560258669201561*^9}, {3.561814257707122*^9, 3.56181427462216*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 "\tPackage demonstrations"
}], "Section",
 CellChangeTimes->{{3.404101295446374*^9, 3.404101314004104*^9}, {
   3.404101991764044*^9, 3.404101996231761*^9}, {3.408301486126796*^9, 
   3.408301494691002*^9}, {3.418162929356454*^9, 3.418162938268585*^9}, {
   3.424148026232675*^9, 3.42414802856127*^9}, {3.427680124230936*^9, 
   3.427680127650735*^9}, {3.427733270352779*^9, 3.427733285132729*^9}, {
   3.427817435114427*^9, 3.427817442647695*^9}, {3.4281517151433153`*^9, 
   3.428151739827176*^9}, {3.4281528620725927`*^9, 3.428152863965446*^9}, {
   3.430756036288519*^9, 3.430756040850232*^9}, {3.430921746954446*^9, 
   3.430921747742721*^9}, {3.4309307414332867`*^9, 3.430930753539358*^9}, {
   3.434234169927046*^9, 3.434234171813099*^9}, {3.436271685971336*^9, 
   3.436271692961687*^9}, {3.440072338541677*^9, 3.440072354824968*^9}, 
   3.440260672792369*^9, {3.440266103953327*^9, 3.440266105521999*^9}, {
   3.4411087877454863`*^9, 3.4411087927312317`*^9}, 3.441108856873008*^9, {
   3.4411089188994923`*^9, 3.4411089359542418`*^9}, {3.442279233587736*^9, 
   3.442279244079065*^9}, 3.442279435556602*^9, {3.507035709796633*^9, 
   3.507035736106761*^9}, {3.507069569452413*^9, 3.507069610858019*^9}, {
   3.508119475768317*^9, 3.508119479031785*^9}, {3.50811966459791*^9, 
   3.508119667556365*^9}, {3.5586648229798517`*^9, 3.558664824572751*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Ghypercubic"}]], "Input",
 CellChangeTimes->{{3.559916261620818*^9, 3.55991626794166*^9}, {
  3.559916346952683*^9, 3.559916355984973*^9}, {3.559917568703743*^9, 
  3.559917568885386*^9}, {3.560116409088572*^9, 3.560116424923029*^9}, {
  3.561814384762293*^9, 3.5618143857475977`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Ghypercubic[d, \[Omega]] returns the local Green function of a \
d-dimensional hypercubic lattice with isotropic hopping \[CapitalOmega]=1/2 \
at frequency \[Omega].\\n\\nGhypercubic[\[Omega], {r1,...,rd}, {\
\[CapitalOmega]1, ..., \[CapitalOmega]d}] returns the Green function of a \
d-dimensional hypercubic lattice with anisotropic hoppings \
{\[CapitalOmega]1,...,\[CapitalOmega]d}/2 for displacement {r1,...,rd} at \
frequency \[Omega].\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.561814533512332*^9},
 CellTags->"Info3561792933-2522846"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\tOn-site Green function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "d"], "(", "\[Omega]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " on isotropic hypercubic lattice"
}], "Subsection",
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.430756210159871*^9, 3.430756210811077*^9}, {
   3.430921754925723*^9, 3.430921756025608*^9}, {3.430921889631666*^9, 
   3.430921892275545*^9}, {3.4342257175225763`*^9, 3.4342257332100697`*^9}, {
   3.434234185232421*^9, 3.434234186709641*^9}, {3.435599528507474*^9, 
   3.43559953130834*^9}, {3.435661004086954*^9, 3.435661046577031*^9}, {
   3.435661092993791*^9, 3.435661094664754*^9}, {3.439939584736726*^9, 
   3.439939586022244*^9}, {3.43993982254396*^9, 3.439939827382604*^9}, {
   3.439943784834292*^9, 3.439943786124929*^9}, {3.439943881515188*^9, 
   3.439943884776723*^9}, 3.439943946424508*^9, {3.439944834474744*^9, 
   3.439944835428828*^9}, 3.439945295213654*^9, {3.440017531777796*^9, 
   3.440017549167631*^9}, {3.44007721075435*^9, 3.440077212119628*^9}, {
   3.441108991033782*^9, 3.441109004439413*^9}, {3.4656514043103857`*^9, 
   3.465651409639346*^9}, {3.465651920868574*^9, 3.4656519239794607`*^9}, {
   3.465744727370758*^9, 3.465744733647993*^9}, {3.504287703971772*^9, 
   3.504287710515211*^9}, {3.506979877944091*^9, 3.506979890245266*^9}, {
   3.507032360831739*^9, 3.507032362360626*^9}, {3.507035339251626*^9, 
   3.5070353426164417`*^9}, {3.508119493513349*^9, 3.508119504822147*^9}, 
   3.5599185076193247`*^9, {3.5601099279810867`*^9, 3.560109930496902*^9}, {
   3.561814478788612*^9, 3.5618145056511106`*^9}}],

Cell[TextData[{
 "Plot ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "4"], "(", "\[Omega]", ")"}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.560258746391533*^9, 3.5602587501439953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Im", "@", 
    RowBox[{"Ghypercubic", "[", 
     RowBox[{"4", ",", "w"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"Range", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559918513572377*^9, 3.559918584469513*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAIAWIQnbx+wvv//8UPMEDBrNnKk87yIfjz73fkB3KKwfli
F4L9NUVF4fwTAcEup1VF4HwPTdUSZSVhON9qXcyy8/pCcP6vrjRhI01BOP/r
9yVT49QF4HxJ3bP7/zMj+OeWpjYw/GA/sOFuVjZL4u79ED7/AZYJ854xJpvs
7xRxl3z7lffAmbnmvK/0p+1/5P9/DhM/z4Et9lpfrj5dtn/jagXvNYZcB7gt
CjfPFd60X3b7s7xD2hwHXJ937llVumu/UdSs+v/sHAe8jqV8uCK+e/8c79MM
jB/+7690PeoRKXJ9P7r9/1wnWKz6zHqgYsvSqKDjh/YnVOkzZn5kPvCEoUJ7
EvvJ/UvZZ507L8h0wGn+2k4Z1wv721xWCi7mZDjg2Fk3V2zBNah9DAcaFUXU
J6y8tt9i+jRGpgfv9ztcW/PPKPMphv3P3m1af+7R7/3xlg1sx6/c3T95V3P9
sZvf9yfUSy9jj3q4n9XidQSf2Jf9LqEn13pEP96fssXk/z/+D/u5P/olHop8
ut/zREbmv7/59lnzI91abr+B8ffD+Oj2s6bPWW/Q+mK/rXuOt5fG8/0mR5LO
iGQ92F+UkJHXx/1y/x3OtT8MN1/cL5ATvzr17Kv9kc0Loh/cnLJ/0yzh+oTd
mOZD3WOPyz2zfH77ZPOfs98Z6XtFV/b1fveE5UUsAfftk6R2PZ5o8XL/VE3r
nk7H5/Y3pLbNFS15vl9Psc70wJZ39oWlikoaG5/C3G8Pcz80fB1g4Ytu/0o2
Xu3iY5/ttT9GSN5ufrzfVqh1Ps/d7/a6GnfsjSMe7ufJSeMKW/fbPuJ+6M//
kvf2v28pVSjP+W8vN6X4EZ/HDVj82MPiB5p+HGDpB93++4G2ZTVPGR3C07yv
Hlh7Yb+JmoEgz2dmh4O6CXE3GU/uF761s5H9O6vDiwrXtp97D+3nN614G3WD
3WHiz6c9TJ9h6Z3dAZb+wNmVXcABlj/Q7c9S+BK2/zmng4TQB59NBpv3FwTd
lM06yu1wbtHTg/curdh/84pk/orTvA5ORhL3rsnO2J/wr2+33Xp+hwWbkmJY
v2XuX3hPgYHhA7/Dq/M931IyXTDs2ziZjbObURDO/zX5yp3Gjwh+qc2F0kNf
heD8Oos0nvUvhOH8nXc0M56+F0HwP+xYF/hJFM53j3j0KfOxGJwPLZ/gfPT8
j15eoOdn9PyGnj/Q0w96/KKHP3r4AAD0wlb1
   "], {{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}], 
      LineBox[{12, 13, 14, 15, 16, 17}], LineBox[{19, 20, 21, 22, 23, 24}], 
      LineBox[{26, 27, 28, 29, 30}], LineBox[{33, 34, 35, 36, 37, 38}], 
      LineBox[{40, 41, 42, 43, 44, 45}], LineBox[{47, 48, 49, 50, 51, 52}], 
      LineBox[{54, 55, 56, 57, 58, 59}], LineBox[{61, 62, 63, 64, 65, 66}], 
      LineBox[{67, 68, 69, 70, 71, 72, 73, 74, 75}]}, {}}, {
     {Hue[0.67, 0.6, 0.6], 
      PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 20,
        21, 22, 23, 24, 26, 27, 28, 29, 30, 33, 34, 35, 36, 37, 38, 40, 41, 
       42, 43, 44, 45, 47, 48, 49, 50, 51, 52, 54, 55, 56, 57, 58, 59, 61, 62,
        63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75}]}, {}, {}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->16,
  ImageSize->384,
  LabelStyle->16,
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{0, 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5599185779672194`*^9, 3.5599185975428753`*^9}, 
   3.560256987264185*^9, 3.56181448169849*^9, {3.561814525140711*^9, 
   3.561814546675774*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "@", 
    RowBox[{"Ghypercubic", "[", 
     RowBox[{"4", ",", "w"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"Range", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "4"}], "]"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559918513572377*^9, 3.559918600117758*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxllGtM01cYxlsYlkqhFEpdQ0jKSEVmxm3VdE44ZwSEgQYKDhCcMplMkKxs
rGqmgmhhysWZcdlkVZwTN9xKhxAdGHOOQBlQWsAyubRAqZPLFEqBhtukc8v/
078fTk7eL+/vyfs+z+t9RBx/1I5Coex/9f770xVXTFbrFpyfY+D1POxA1d/7
fKN22YI1Jz8a3fn4D1QzflEsonNw8usXC/W8LsTpS4j18/DAKMEwLSjoRp1x
CeEqPhur1158QKX3oCg//hc+b7jjuZoI5/wlNdpVf/B2b4AbFsiy2s/T+9Ba
cYZ7sB8L7wwVG0ty+5Fl+VblIV9XbHKfSUpP0yLuW2pktXfFN6/+diBEqUWa
2qPnKCs0XGBS3PWf1RE1Ez+Veqed+0uLLrEjubMWZ+zpO5ttFDxBxlirzI7J
wHLK1sBElyHU8Asv5tegzVj2ZjQ/v28Yed2f/LR1uyPWOZWdlT7QoeCU6nwr
zRHngdoP+0d1SBajolDnrailljESss1ow9+IuCK8s+iAObfTvdiToyjtywBq
ptkeXw9rjKhYHEe1tGpNL8sOt4mji3L/MaCi8DrWj3QK/nO6LHjC10jwKLi7
dGhK96q/8Nsqqp3BhCrrrhUGqQZt+JNzdxUa4zpCC4owLjag8pYL+R3Dyyi1
GPa3FowhB+HzZBfOErpRpTzPP61DHzcJrBvMeXQ1yaoUzQyi9zuPZW68FAOZ
ubgtOyoXEDUiahu+wycyRWDhNPJ1ke9TcQeQoP1IDzvLgCpWB68fvKdBerp8
JaixH90yre7iq9vQgQs3Ug3DFeirswGn2FPliNyf0AMIPYCsp3rv+t7jTA3o
env6YUzZIxCZ9tPnr8WNA83Nr4/vaVGDSr93Sy+9NwWMVU5xnCwt8PfO24Gb
5sChlQHctHsQEPoBoR8Q84XEfAGZX7fJeXtuxyLgWUo7HIQ6EOJWWMMYXQap
L+p1UdIxwMjO2JxYvw50uWxatNwATFIJ72S2FZx26vGXr08AYj+A2A/Bc4SE
f2z446KQE2eeUeG9d2ItPh4TQLA1kMVYtIffLZUo9eZx4D7SXEBbdoCP4j2E
zcZRwNxxajZliAYdacitxkkPCP9Bwn/g/7jSXGHYyyix8b7Whp/FW0pEU3TI
2ZPSwOOMgJz4Ya8spRP87IxUxN0/BIYHuOKfVc4wtLUWiQ4/AWkblx+EKpiQ
3fD3Ce2+AfDDGI9CmWfC1Tvlh2fNWhteQ/kmegmVBds9c4o8G/vBWvmAvsDM
gsoui7w9qQ9IdvdJWi1ucKbJXL8SpwF5wgyGYtod1sWF2yklPaBZ73fsmYkN
R1TSlect3aB5/vd60YIHXOuVPI6EXSAy2biQ+ZQDJS6tXgxaJyDuEyTuEyDn
n3wvyHkm542cD7J/yPslz588n38BeLHGNw==
   "], {{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}], 
      LineBox[{12, 13, 14, 15, 16, 17}], LineBox[{19, 20, 21, 22, 23, 24}], 
      LineBox[{26, 27, 28, 29, 30}], LineBox[{33, 34, 35, 36, 37, 38}], 
      LineBox[{40, 41, 42, 43, 44, 45}], LineBox[{47, 48, 49, 50, 51, 52}], 
      LineBox[{54, 55, 56, 57, 58, 59}], LineBox[{61, 62, 63, 64, 65, 66}], 
      LineBox[{67, 68, 69, 70, 71, 72, 73, 74, 75}]}, {}}, {
     {Hue[0.67, 0.6, 0.6], 
      PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 20,
        21, 22, 23, 24, 26, 27, 28, 29, 30, 33, 34, 35, 36, 37, 38, 40, 41, 
       42, 43, 44, 45, 47, 48, 49, 50, 51, 52, 54, 55, 56, 57, 58, 59, 61, 62,
        63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75}]}, {}, {}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->16,
  ImageSize->384,
  LabelStyle->16,
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{0, 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.559918613283049*^9, 3.560257002370715*^9, 
  3.561814495101687*^9, 3.561814559749755*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ".",
 
 CounterBox["Subsection"],
 "\tGeneral hypercubic lattice Green function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", "(", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["r", "1"], ",", "\[Ellipsis]", ",", 
        SubscriptBox["r", "d"]}], "}"}], ";", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[CapitalOmega]", "1"], ",", "\[Ellipsis]", ",", 
        SubscriptBox["\[CapitalOmega]", "d"]}], "}"}]}]}], ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.4281528403032417`*^9, 3.4281529076468563`*^9}, {
   3.428152950216391*^9, 3.428152952680171*^9}, {3.428246637908412*^9, 
   3.4282466399836693`*^9}, {3.4282479432844677`*^9, 3.428247946979678*^9}, 
   3.428252767698082*^9, {3.430756210159871*^9, 3.430756210811077*^9}, {
   3.430921754925723*^9, 3.430921756025608*^9}, {3.430921889631666*^9, 
   3.430921892275545*^9}, {3.4342257175225763`*^9, 3.4342257332100697`*^9}, {
   3.434234185232421*^9, 3.434234186709641*^9}, {3.435599528507474*^9, 
   3.43559953130834*^9}, {3.435661004086954*^9, 3.435661046577031*^9}, {
   3.435661092993791*^9, 3.435661094664754*^9}, {3.439939584736726*^9, 
   3.439939586022244*^9}, {3.43993982254396*^9, 3.439939827382604*^9}, {
   3.439943784834292*^9, 3.439943786124929*^9}, {3.439943881515188*^9, 
   3.439943884776723*^9}, 3.439943946424508*^9, {3.439944834474744*^9, 
   3.439944835428828*^9}, 3.439945295213654*^9, {3.440017531777796*^9, 
   3.440017549167631*^9}, {3.44007721075435*^9, 3.440077212119628*^9}, {
   3.441108991033782*^9, 3.441109004439413*^9}, {3.4656514043103857`*^9, 
   3.465651409639346*^9}, {3.465651920868574*^9, 3.4656519239794607`*^9}, {
   3.465744727370758*^9, 3.465744733647993*^9}, {3.504287703971772*^9, 
   3.504287710515211*^9}, {3.506979877944091*^9, 3.506979890245266*^9}, {
   3.507032360831739*^9, 3.507032362360626*^9}, {3.507035339251626*^9, 
   3.5070353426164417`*^9}, {3.508119493513349*^9, 3.508119504822147*^9}, 
   3.5599185076193247`*^9, 3.559918802718965*^9, 3.561814509628209*^9}],

Cell[TextData[{
 "General 3D cubic lattice Green functions at band bottom ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"\[Omega]", "=", 
     RowBox[{"-", "3"}]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.5601176510459223`*^9, 3.5601176642910023`*^9}, {
  3.5602587955294027`*^9, 3.560258799861246*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"g000", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "3."}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g100", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "3."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g110", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "3."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g200", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "3."}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g300", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "3."}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.5597595702429943`*^9, 3.559759571991672*^9}, {
   3.5597649688575287`*^9, 3.559764968922474*^9}, {3.559765020478599*^9, 
   3.559765020542079*^9}, 3.559780613056549*^9, {3.559781745243368*^9, 
   3.5597817645057898`*^9}, {3.560116131819839*^9, 3.56011613792724*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.50546201971736204328067287860903888941`10.703688528380322"}]], "Output",
 CellChangeTimes->{
  3.559759641498394*^9, 3.559759911011389*^9, {3.559764945881434*^9, 
   3.559765023279262*^9}, 3.559779638298729*^9, 3.559780257992506*^9, 
   3.559780514048019*^9, 3.559780616309945*^9, 3.559781767202376*^9, 
   3.559785399970351*^9, 3.559785632232889*^9, 3.55978567055293*^9, 
   3.5597912987134237`*^9, {3.560116123831153*^9, 3.560116141014811*^9}, {
   3.5601162468708553`*^9, 3.560116263236725*^9}, {3.560116293506475*^9, 
   3.560116333361618*^9}, 3.560117413726591*^9, {3.560117464096698*^9, 
   3.560117478046391*^9}, 3.56025826386854*^9, 3.56181455983661*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.1721286863840286451843297754749073647`10.235853254407163"}]], "Output",
 CellChangeTimes->{
  3.559759641498394*^9, 3.559759911011389*^9, {3.559764945881434*^9, 
   3.559765023279262*^9}, 3.559779638298729*^9, 3.559780257992506*^9, 
   3.559780514048019*^9, 3.559780616309945*^9, 3.559781767202376*^9, 
   3.559785399970351*^9, 3.559785632232889*^9, 3.55978567055293*^9, 
   3.5597912987134237`*^9, {3.560116123831153*^9, 3.560116141014811*^9}, {
   3.5601162468708553`*^9, 3.560116263236725*^9}, {3.560116293506475*^9, 
   3.560116333361618*^9}, 3.560117413726591*^9, {3.560117464096698*^9, 
   3.560117478046391*^9}, 3.56025826386854*^9, 3.561814559871378*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.11038286737551067373530599979858379811`10.04290167138523"}]], "Output",
 CellChangeTimes->{
  3.559759641498394*^9, 3.559759911011389*^9, {3.559764945881434*^9, 
   3.559765023279262*^9}, 3.559779638298729*^9, 3.559780257992506*^9, 
   3.559780514048019*^9, 3.559780616309945*^9, 3.559781767202376*^9, 
   3.559785399970351*^9, 3.559785632232889*^9, 3.55978567055293*^9, 
   3.5597912987134237`*^9, {3.560116123831153*^9, 3.560116141014811*^9}, {
   3.5601162468708553`*^9, 3.560116263236725*^9}, {3.560116293506475*^9, 
   3.560116333361618*^9}, 3.560117413726591*^9, {3.560117464096698*^9, 
   3.560117478046391*^9}, 3.56025826386854*^9, 3.561814559911695*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.08577862908476747982877697040748898871`9.933379101058124"}]], "Output",
 CellChangeTimes->{
  3.559759641498394*^9, 3.559759911011389*^9, {3.559764945881434*^9, 
   3.559765023279262*^9}, 3.559779638298729*^9, 3.559780257992506*^9, 
   3.559780514048019*^9, 3.559780616309945*^9, 3.559781767202376*^9, 
   3.559785399970351*^9, 3.559785632232889*^9, 3.55978567055293*^9, 
   3.5597912987134237`*^9, {3.560116123831153*^9, 3.560116141014811*^9}, {
   3.5601162468708553`*^9, 3.560116263236725*^9}, {3.560116293506475*^9, 
   3.560116333361618*^9}, 3.560117413726591*^9, {3.560117464096698*^9, 
   3.560117478046391*^9}, 3.56025826386854*^9, 3.561814559952112*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.05509026033651155673798172074384638108`9.741074824695763"}]], "Output",
 CellChangeTimes->{
  3.559759641498394*^9, 3.559759911011389*^9, {3.559764945881434*^9, 
   3.559765023279262*^9}, 3.559779638298729*^9, 3.559780257992506*^9, 
   3.559780514048019*^9, 3.559780616309945*^9, 3.559781767202376*^9, 
   3.559785399970351*^9, 3.559785632232889*^9, 3.55978567055293*^9, 
   3.5597912987134237`*^9, {3.560116123831153*^9, 3.560116141014811*^9}, {
   3.5601162468708553`*^9, 3.560116263236725*^9}, {3.560116293506475*^9, 
   3.560116333361618*^9}, 3.560117413726591*^9, {3.560117464096698*^9, 
   3.560117478046391*^9}, 3.56025826386854*^9, 3.561814560013546*^9}]
}, Open  ]],

Cell[TextData[{
 "Check that these satisfy the discrete Helmholtz equation, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", " ", 
      SubscriptBox["G", "xyz"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["G", 
             RowBox[{
              RowBox[{"x", "+", "1"}], ",", "y", ",", "z"}]], "+"}], "..."}], 
          "+"}], "..."}], "+", 
        SubscriptBox["G", 
         RowBox[{"x", ",", "y", ",", 
          RowBox[{"z", "-", "1"}]}]]}], ")"}]}]}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", "x"], 
     SubscriptBox["\[Delta]", "y"], 
     SubscriptBox["\[Delta]", "z"]}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.559791136121545*^9, 3.559791149407778*^9}, {
  3.5597912463246202`*^9, 3.559791252046721*^9}, {3.5597913272697783`*^9, 
  3.5597913435634413`*^9}, {3.560258774143344*^9, 3.5602587919903717`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "g000"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "g100"}], ")"}], "/", "2"}]}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "g100"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g000", "+", "g200", "+", 
      RowBox[{"4", "g110"}]}], ")"}], "/", "2"}]}], "//", "Chop"}]}], "Input",\

 CellChangeTimes->{{3.5597817669726954`*^9, 3.5597818306593657`*^9}, {
  3.559781864243643*^9, 3.55978190485684*^9}, {3.5597912671961613`*^9, 
  3.559791319846961*^9}}],

Cell[BoxData["1.00000000000000019428902930940239457414`10.22184874961636"], \
"Output",
 CellChangeTimes->{{3.5597817865210238`*^9, 3.559781830957656*^9}, {
   3.559781867899914*^9, 3.55978190507576*^9}, 3.559785403551467*^9, 
   3.559785685667727*^9, {3.559791290189982*^9, 3.559791320086988*^9}, 
   3.5601174904314117`*^9, 3.560258266479216*^9, 3.561814560066267*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5597817865210238`*^9, 3.559781830957656*^9}, {
   3.559781867899914*^9, 3.55978190507576*^9}, 3.559785403551467*^9, 
   3.559785685667727*^9, {3.559791290189982*^9, 3.559791320086988*^9}, 
   3.5601174904314117`*^9, 3.560258266479216*^9, 3.561814560069009*^9}]
}, Open  ]],

Cell["\<\
General 3D cubic lattice Green functions at band top:\
\>", "Text",
 CellChangeTimes->{{3.5602588041027718`*^9, 3.5602588106759977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"g000", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g100", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g110", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g111", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g200", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g300", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"3.", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.5597595702429943`*^9, 3.559759571991672*^9}, {
   3.5597649688575287`*^9, 3.559764968922474*^9}, {3.559765020478599*^9, 
   3.559765020542079*^9}, 3.559780613056549*^9, {3.559781745243368*^9, 
   3.5597817645057898`*^9}, {3.5597874662129602`*^9, 
   3.5597874675942307`*^9}, {3.559790261447085*^9, 3.5597902649097548`*^9}, {
   3.5601175866329937`*^9, 3.560117592705223*^9}}],

Cell[BoxData["0.50546201971736204328067287860903888941`10.703688528380322"], \
"Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.56181456012893*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.1721286863840286451843297754749073647`10.235853254407163"}]], "Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.561814560156076*^9}],

Cell[BoxData["0.11038286737551067373530599979858379811`10.04290167138523"], \
"Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.561814560217555*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.08715670879548707838946342008057399653`9.940300822091132"}]], "Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.561814560219998*^9}],

Cell[BoxData["0.08577862908476747982877697040748898871`9.933379101058124"], \
"Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.5618145602626963`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.05509026033651155673798172074384638108`9.741074824695763"}]], "Output",
 CellChangeTimes->{
  3.5597874708081923`*^9, 3.559790268068309*^9, {3.560117502019823*^9, 
   3.560117524761712*^9}, 3.5601176165653343`*^9, 3.56025826853871*^9, 
   3.561814560318864*^9}]
}, Open  ]],

Cell[TextData[{
 "General 3D cubic lattice Green functions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.5602588041027718`*^9, 3.5602588266434917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"g000", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g100", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g110", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g111", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"g200", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.5597595702429943`*^9, 3.559759571991672*^9}, {
   3.5597649688575287`*^9, 3.559764968922474*^9}, {3.559765020478599*^9, 
   3.559765020542079*^9}, 3.559780613056549*^9, {3.559781745243368*^9, 
   3.5597817645057898`*^9}, {3.5597874662129602`*^9, 
   3.5597874675942307`*^9}, {3.559790184409852*^9, 3.559790189789257*^9}, {
   3.559790267753277*^9, 3.5597902727458773`*^9}}],

Cell[BoxData[
 RowBox[{"0``20.214527323395206", "-", 
  RowBox[{
  "0.89644078877676403038776697940193116665`11.103036606892758", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559790190055406*^9, 3.559790206702087*^9}, 
   3.5597902858626823`*^9, 3.560117633250194*^9, 3.560258272755385*^9, 
   3.561814563228491*^9}],

Cell[BoxData[
 RowBox[{"0.33333333333333359238537241253652609885`10.673393743112328", "+", 
  RowBox[{"0``18.78905126175026", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559790190055406*^9, 3.559790206702087*^9}, 
   3.5597902858626823`*^9, 3.560117633250194*^9, 3.560258272755385*^9, 
   3.561814565890271*^9}],

Cell[BoxData[
 RowBox[{"0``20.29356310149494", "+", 
  RowBox[{
  "0.18578752146306604098313641770801041275`10.41953153880433", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559790190055406*^9, 3.559790206702087*^9}, 
   3.5597902858626823`*^9, 3.560117633250194*^9, 3.560258272755385*^9, 
   3.5618145685423517`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.27566444771089637644223557799705304205`10.590895756833708"}], "+", 
  RowBox[{"0``18.991239011311297", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559790190055406*^9, 3.559790206702087*^9}, 
   3.5597902858626823`*^9, 3.560117633250194*^9, 3.560258272755385*^9, 
   3.561814571423842*^9}],

Cell[BoxData[
 RowBox[{"0``18.501519895991215", "+", 
  RowBox[{
  "0.15329070292449972767734323042532196268`10.33603081354072", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559790190055406*^9, 3.559790206702087*^9}, 
   3.5597902858626823`*^9, 3.560117633250194*^9, 3.560258272755385*^9, 
   3.561814574230439*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"0", "g000"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "g100"}], ")"}], "/", "2"}]}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"0", "g100"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g000", "+", "g200", "+", 
      RowBox[{"4", "g110"}]}], ")"}], "/", "2"}]}], "//", "Chop"}]}], "Input",\

 CellChangeTimes->{{3.5597817669726954`*^9, 3.5597818306593657`*^9}, {
  3.559781864243643*^9, 3.55978190485684*^9}, {3.5597912671961613`*^9, 
  3.559791319846961*^9}, {3.560117691124606*^9, 3.5601176924202337`*^9}}],

Cell[BoxData["1.00000000000000077715611723760957829654`10.673393743112323"], \
"Output",
 CellChangeTimes->{
  3.559790700368286*^9, 3.560117644647585*^9, {3.560117677729232*^9, 
   3.5601176925732718`*^9}, 3.560258284173581*^9, 3.561814574365796*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.559790700368286*^9, 3.560117644647585*^9, {3.560117677729232*^9, 
   3.5601176925732718`*^9}, 3.560258284173581*^9, 3.561814574369296*^9}]
}, Open  ]],

Cell[TextData[{
 "General 4D hypercubic lattice Green functions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", 
    RowBox[{"-", "4"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  Check that these satisfy the 4D discrete Helmholtz equation:"
}], "Text",
 CellChangeTimes->{{3.560117669651331*^9, 3.560117672082581*^9}, {
  3.560258836742738*^9, 3.560258849093948*^9}, {3.560258880039835*^9, 
  3.560258888351788*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G0000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1100\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1110\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1111\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G2000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{
     RowBox[{"-", "4."}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.558918021514657*^9, 3.558918025712337*^9}, {
  3.5589182071300297`*^9, 3.558918224769868*^9}, {3.5596520516447897`*^9, 
  3.559652069203438*^9}, {3.5596521208584623`*^9, 3.5596521313592377`*^9}, {
  3.559661102341077*^9, 3.55966110299646*^9}, {3.5596636083107433`*^9, 
  3.559663608430275*^9}, {3.559664026861062*^9, 3.5596640507147512`*^9}, {
  3.5596651904255877`*^9, 3.559665209438249*^9}, {3.559782583715918*^9, 
  3.55978258485177*^9}, {3.5597907433588057`*^9, 3.559790745030398*^9}, {
  3.560258845756803*^9, 3.5602588469390383`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "0.30986678046212051684804578144394326955`10.491175019816898"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.561814574423575*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.05986678046212044745910674237165949307`9.777185903124273"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.5618145744657793`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.02542940754186844010131807181096519344`9.405336242035931"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.561814574522661*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.0154680952759198089840886325418978231`9.189436838451376"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.5618145745859623`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.01118185766785049876925750567124850932`9.048513959890053"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.56181457458856*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.0164910179836324187474527747099273256`9.217247465288455"}]], "Output",
 CellChangeTimes->{{3.560258847567257*^9, 3.560258874513268*^9}, 
   3.5618145746358023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], "G0000\[UnderBracket]4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"8", "G1000\[UnderBracket]4"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], "G1000\[UnderBracket]4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G0000\[UnderBracket]4", "+", "G2000\[UnderBracket]4", "+", 
     RowBox[{"6", "G1100\[UnderBracket]4"}]}], ")"}], "/", "2"}]}]}], "Input",\

 CellChangeTimes->{{3.5597817669726954`*^9, 3.5597818306593657`*^9}, {
   3.559781864243643*^9, 3.55978190485684*^9}, {3.5597826630596647`*^9, 
   3.5597827093417063`*^9}, 3.559785723650874*^9, {3.559790751136301*^9, 
   3.5597907831927347`*^9}, {3.55979115345786*^9, 3.559791171568275*^9}, {
   3.5602588772523813`*^9, 3.560258877802672*^9}}],

Cell[BoxData["1.00000000000000027755575615628913510591`10.096910013008062"], \
"Output",
 CellChangeTimes->{3.560258877984139*^9, 3.561814574687262*^9}],

Cell[BoxData["0``10.096910013008056"], "Output",
 CellChangeTimes->{3.560258877984139*^9, 3.561814574689732*^9}]
}, Open  ]],

Cell[TextData[{
 "General 4D hypercubic lattice Green functions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", 
    RowBox[{"+", "4"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.560117669651331*^9, 3.560117672082581*^9}, {
  3.560258836742738*^9, 3.560258853333749*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G0000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1100\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1110\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1111\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G2000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.558918021514657*^9, 3.558918025712337*^9}, {
  3.5589182071300297`*^9, 3.558918224769868*^9}, {3.5596520516447897`*^9, 
  3.559652069203438*^9}, {3.5596521208584623`*^9, 3.5596521313592377`*^9}, {
  3.559661102341077*^9, 3.55966110299646*^9}, {3.5596636083107433`*^9, 
  3.559663608430275*^9}, {3.559664026861062*^9, 3.5596640507147512`*^9}, {
  3.5596651904255877`*^9, 3.559665209438249*^9}, {3.559782583715918*^9, 
  3.55978258485177*^9}, {3.5597907433588057`*^9, 3.559790745030398*^9}}],

Cell[BoxData["0.30986678046212051684804578144394326955`10.491175019816898"], \
"Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.561814574753623*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.05986678046212044745910674237165949307`9.777185903124273"}]], "Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.561814574783629*^9}],

Cell[BoxData["0.02542940754186844010131807181096519344`9.405336242035931"], \
"Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.561814574839238*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.0154680952759198089840886325418978231`9.189436838451376"}]], "Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.561814574890431*^9}],

Cell[BoxData["0.01118185766785049876925750567124850932`9.048513959890053"], \
"Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.5618145749558372`*^9}],

Cell[BoxData["0.0164910179836324187474527747099273256`9.217247465288455"], \
"Output",
 CellChangeTimes->{
  3.5597819174545593`*^9, 3.559782136058107*^9, {3.559782572649612*^9, 
   3.559782588170385*^9}, 3.559785691165613*^9, {3.559790739188883*^9, 
   3.559790757274247*^9}, 3.560117704722747*^9, 3.561814574957893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"+", "4"}], "G0000\[UnderBracket]4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"8", "G1000\[UnderBracket]4"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", "4"}], "G1000\[UnderBracket]4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G0000\[UnderBracket]4", "+", "G2000\[UnderBracket]4", "+", 
     RowBox[{"6", "G1100\[UnderBracket]4"}]}], ")"}], "/", "2"}]}]}], "Input",\

 CellChangeTimes->{{3.5597817669726954`*^9, 3.5597818306593657`*^9}, {
   3.559781864243643*^9, 3.55978190485684*^9}, {3.5597826630596647`*^9, 
   3.5597827093417063`*^9}, 3.559785723650874*^9, {3.559790751136301*^9, 
   3.5597907831927347`*^9}, {3.55979115345786*^9, 3.559791171568275*^9}}],

Cell[BoxData["1.00000000000000027755575615628913510591`10.096910013008062"], \
"Output",
 CellChangeTimes->{{3.5597826698073797`*^9, 3.559782709537134*^9}, 
   3.5597857103574667`*^9, {3.559790775921851*^9, 3.559790783384005*^9}, 
   3.55979087508261*^9, {3.5597911591149073`*^9, 3.559791171974956*^9}, 
   3.5601177070906076`*^9, 3.5618145750050707`*^9}],

Cell[BoxData["0``10.096910013008056"], "Output",
 CellChangeTimes->{{3.5597826698073797`*^9, 3.559782709537134*^9}, 
   3.5597857103574667`*^9, {3.559790775921851*^9, 3.559790783384005*^9}, 
   3.55979087508261*^9, {3.5597911591149073`*^9, 3.559791171974956*^9}, 
   3.5601177070906076`*^9, 3.561814575007599*^9}]
}, Open  ]],

Cell[TextData[{
 "General 4D hypercubic lattice Green functions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.560117669651331*^9, 3.560117672082581*^9}, {
  3.560258836742738*^9, 3.560258862128798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G0000\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1000\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1100\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1110\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1111\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G2000\[UnderBracket]0", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.558918021514657*^9, 3.558918025712337*^9}, {
  3.5589182071300297`*^9, 3.558918224769868*^9}, {3.5596520516447897`*^9, 
  3.559652069203438*^9}, {3.5596521208584623`*^9, 3.5596521313592377`*^9}, {
  3.559661102341077*^9, 3.55966110299646*^9}, {3.5596636083107433`*^9, 
  3.559663608430275*^9}, {3.559664026861062*^9, 3.5596640507147512`*^9}, {
  3.559664656323841*^9, 3.559664657958954*^9}, {3.559665267966069*^9, 
  3.559665277964633*^9}}],

Cell[BoxData[
 RowBox[{"0``16.229290827132637", "-", 
  RowBox[{
  "0.90272857832383579523849448378314264119`11.106072189280194", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.561814578762498*^9}],

Cell[BoxData[
 RowBox[{"0.25000000000000011102230246251565404236`10.548455006504028", "+", 
  RowBox[{"0``15.912821326896966", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.561814582527763*^9}],

Cell[BoxData[
 RowBox[{"0``16.423310482884233", "+", 
  RowBox[{
  "0.15098515278770763270443922010599635541`10.329449240625845", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.561814586319798*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.10132118364233771989901811139134224504`10.156215252443722"}], "+", 
  RowBox[{"0``15.97033887925351", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.5618145900677223`*^9}],

Cell[BoxData[
 RowBox[{"0``15.600901897082325", "-", 
  RowBox[{
  "0.2002527575828075001584949177413363941`10.452093503086397", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.561814593789877*^9}],

Cell[BoxData[
 RowBox[{"0``15.610013304314583", "-", 
  RowBox[{
  "0.003182338402408677394128666549022455`8.653261357455705", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.559760328379109*^9, 3.5597603517853603`*^9}, 
   3.5597826071144533`*^9, 3.55978572957187*^9, 3.559790883334794*^9, 
   3.55979119515618*^9, 3.56011771150739*^9, 3.5602589025676727`*^9, 
   3.561814597563209*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"+", "0"}], "G0000\[UnderBracket]0"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"8", "G1000\[UnderBracket]0"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", "0"}], "G1000\[UnderBracket]0"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G0000\[UnderBracket]0", "+", "G2000\[UnderBracket]0", "+", 
     RowBox[{"6", "G1100\[UnderBracket]0"}]}], ")"}], "/", "2"}]}]}], "Input",\

 CellChangeTimes->{{3.5597817669726954`*^9, 3.5597818306593657`*^9}, {
   3.559781864243643*^9, 3.55978190485684*^9}, {3.5597826630596647`*^9, 
   3.5597827093417063`*^9}, 3.559785723650874*^9, {3.559790751136301*^9, 
   3.5597907831927347`*^9}, {3.55979115345786*^9, 3.559791197029851*^9}}],

Cell[BoxData[
 RowBox[{"1.00000000000000044408920985006261616945`10.548455006504033", "+", 
  RowBox[{"0``15.310761335569003", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.559785748852172*^9, 3.55979090252748*^9, {3.5597911888797293`*^9, 
   3.55979121439373*^9}, 3.5601177307462807`*^9, 3.560258921870213*^9, 
   3.56181459770439*^9}],

Cell[BoxData[
 RowBox[{"0``15.576078313357293", "+", 
  RowBox[{"0``10.548455006504033", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.559785748852172*^9, 3.55979090252748*^9, {3.5597911888797293`*^9, 
   3.55979121439373*^9}, 3.5601177307462807`*^9, 3.560258921870213*^9, 
   3.5618145977069798`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ghypercubic", "[", 
   RowBox[{"1.", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"SetAccuracy", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ghypercubic", "[", 
   RowBox[{"2.", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"SetAccuracy", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ghypercubic", "[", 
   RowBox[{"3.", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"SetAccuracy", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ghypercubic", "[", 
   RowBox[{"4.", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"SetAccuracy", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.559790948944509*^9, 3.559790978575279*^9}}],

Cell[BoxData[
 RowBox[{"0.37269721079933199048284109267115127295`10.721871140414134", "-", 
  RowBox[{
  "0.66814962643783870621660980759770609438`10.97538872776215", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.559790982436598*^9, 3.5601177345600567`*^9, 
  3.561814601576398*^9}],

Cell[BoxData[
 RowBox[{"0.56807148503668991601500692922854796052`10.904917987774587", "-", 
  RowBox[{
  "0.35735664321443033619729590100178029388`10.703616857823262", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.559790982436598*^9, 3.5601177345600567`*^9, 
  3.5618146054828243`*^9}],

Cell[BoxData[
 RowBox[{"0.4358824699995127449625442750402726233`10.789884401064935", "-", 
  RowBox[{
  "0.10638998310466457608569612602877896279`10.177415737753815", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.559790982436598*^9, 3.5601177345600567`*^9, 
  3.56181460914915*^9}],

Cell[BoxData["0.30986678046212051684804578144394326955`10.491175019816898"], \
"Output",
 CellChangeTimes->{3.559790982436598*^9, 3.5601177345600567`*^9, 
  3.561814609196254*^9}]
}, Open  ]],

Cell["\<\
Example of anisotropic 4D hypercubic lattice Green functions:\
\>", "Text",
 CellChangeTimes->{{3.560117669651331*^9, 3.560117672082581*^9}, {
  3.560258836742738*^9, 3.560258862128798*^9}, {3.56025890949382*^9, 
  3.5602589177648706`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ghypercubic", "[", 
   RowBox[{"1.", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "7", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.", ",", "4.", ",", "3.", ",", "1."}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"SetAccuracy", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.559790948944509*^9, 3.559790978575279*^9}, {
  3.560258922029071*^9, 3.560258932975319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00232745106801316228861686852269485826`8.517395557038428"}],
   "-", 
  RowBox[{
  "0.00466804679291754013453763505481219909`8.819650198633777", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560258937444878*^9, 3.5618146133199453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G0000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.", ",", "3.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1000\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.", ",", "3.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G0100\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.", ",", "3.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G0010\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.", ",", "3.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G0001\[UnderBracket]4", "=", 
  RowBox[{
   RowBox[{"Ghypercubic", "[", 
    RowBox[{"4.", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.", ",", "3.", ",", "1.", ",", "1."}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"SetAccuracy", "[", 
     RowBox[{"#", ",", "11"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.558918021514657*^9, 3.558918025712337*^9}, {
  3.5589182071300297`*^9, 3.558918224769868*^9}, {3.5596520516447897`*^9, 
  3.559652069203438*^9}, {3.5596521208584623`*^9, 3.5596521313592377`*^9}, {
  3.559661102341077*^9, 3.55966110299646*^9}, {3.5596636083107433`*^9, 
  3.559663608430275*^9}, {3.559664026861062*^9, 3.5596640507147512`*^9}, {
  3.5596651904255877`*^9, 3.559665209438249*^9}, {3.559782583715918*^9, 
  3.55978258485177*^9}, {3.5597907433588057`*^9, 3.559790745030398*^9}, {
  3.560258959325797*^9, 3.5602589652858152`*^9}, {3.5602590065166187`*^9, 
  3.5602590322337027`*^9}, {3.560259064605527*^9, 3.560259068269033*^9}}],

Cell[BoxData[
 RowBox[{"0.26647151361736959307435768096183892339`10.576165786654128", "-", 
  RowBox[{
  "0.19829020422268850420977059911820106208`10.44781625789149", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259035289116*^9, 3.560259072382419*^9, 
  3.561814617055027*^9}],

Cell[BoxData[
 RowBox[{"0.00693891617983776864270195616768432956`8.991806639198366", "+", 
  RowBox[{
  "0.12505112121224254417839460984396282583`10.247602587813804", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259035289116*^9, 3.560259072382419*^9, 
  3.561814621158403*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.03723809916674460790408929256045666989`9.721502501976339"}],
   "+", 
  RowBox[{
  "0.15295611537431103021944522879493888468`10.335081843129315", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259035289116*^9, 3.560259072382419*^9, 
  3.5618146248310003`*^9}],

Cell[BoxData[
 RowBox[{"0.01597520533553993538067317103923414834`9.353961446854532", "+", 
  RowBox[{
  "0.04209511417166764135622258891089586541`9.774746689595938", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259035289116*^9, 3.560259072382419*^9, 
  3.5618146284979687`*^9}],

Cell[BoxData[
 RowBox[{"0.01597520533553993538067317103923414834`9.353961446854532", "+", 
  RowBox[{
  "0.04209511417166764135622258891089586541`9.774746689595938", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259035289116*^9, 3.560259072382419*^9, 
  3.561814632174028*^9}]
}, Open  ]],

Cell[TextData[{
 "Check that the anisotropic discrete Helmholtz equation is satisfied at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":\t"
}], "Text",
 CellChangeTimes->{{3.560259120953889*^9, 3.560259146543357*^9}, 
   3.560259197056468*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"+", "4."}], "G0000\[UnderBracket]4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", "2.", "G1000\[UnderBracket]4"}], "+", 
     RowBox[{"2", "*", "3.", "G0100\[UnderBracket]4"}], "+", 
     RowBox[{"2", "*", "1.", "G0010\[UnderBracket]4"}], "+", 
     RowBox[{"2", "*", "1.", "G0001\[UnderBracket]4"}]}], ")"}], "/", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.560259043768858*^9, 3.560259108956061*^9}}],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.440892098500626`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.560259109167632*^9, 3.561814632323924*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["", "Section",
 CellChangeTimes->{{3.428154136257827*^9, 3.428154136467311*^9}, 
   3.5618153584666977`*^9}]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1436, 856},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TaggingRules->{"SearchTextTranslated" -> "", "SearchText" -> ""},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Text"], FontFamily -> "Times", FontSize -> 16, FontWeight -> 
    "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Title"], FontFamily -> "Times", FontSize -> 36, FontWeight -> 
    "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subtitle"], FontFamily -> "Times", FontSize -> 24, FontWeight -> 
    "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsubtitle"], FontFamily -> "Times", FontSize -> 16, 
    FontWeight -> "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Section"], FontFamily -> "Times", FontSize -> 20, FontWeight -> 
    "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsection"], FontFamily -> "Times", FontSize -> 16, 
    FontWeight -> "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Times", FontSize -> 14, 
    FontWeight -> "Bold", FontSlant -> "Plain"]}, Visible -> False, 
  FrontEndVersion -> 
  "8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, 2011)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3561792933-2522846"->{
  Cell[85987, 2217, 587, 9, 77, "Print",
   CellTags->"Info3561792933-2522846"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3561792933-2522846", 143486, 3725}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 611, 10, 46, "Subtitle"],
Cell[1181, 34, 683, 11, 26, "Subsubtitle"],
Cell[1867, 47, 639, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[2531, 61, 952, 21, 67, "Section",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[3508, 86, 1601, 30, 36, "Subsection",
 InitializationGroup->True],
Cell[5112, 118, 3315, 79, 118, "Input",
 InitializationGroup->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[8464, 202, 1552, 30, 36, "Subsection",
 InitializationGroup->True],
Cell[10019, 234, 7038, 184, 448, "Input",
 InitializationGroup->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17106, 424, 1423, 23, 37, "Section",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[18554, 451, 1970, 37, 36, "Subsection",
 InitializationGroup->True],
Cell[20527, 490, 253, 6, 30, "Text",
 InitializationGroup->True],
Cell[20783, 498, 822, 16, 118, "Input"],
Cell[21608, 516, 6249, 169, 361, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27894, 690, 2406, 48, 28, "Subsection",
 InitializationGroup->True],
Cell[30303, 740, 16656, 406, 759, "Input",
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47008, 1152, 1441, 23, 67, "Section"],
Cell[48452, 1177, 16886, 475, 607, "Text"],
Cell[65341, 1654, 18865, 525, 759, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[84243, 2184, 1402, 22, 37, "Section"],
Cell[CellGroupData[{
Cell[85670, 2210, 314, 5, 27, "Input"],
Cell[85987, 2217, 587, 9, 77, "Print",
 CellTags->"Info3561792933-2522846"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86611, 2231, 1896, 35, 36, "Subsection"],
Cell[88510, 2268, 220, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[88755, 2280, 544, 15, 27, "Input"],
Cell[89302, 2297, 2536, 47, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91875, 2349, 544, 15, 27, "Input"],
Cell[92422, 2366, 2663, 49, 245, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95134, 2421, 2149, 44, 36, "Subsection"],
Cell[97286, 2467, 374, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[97685, 2482, 2230, 64, 88, "Input"],
Cell[99918, 2548, 696, 11, 27, "Output"],
Cell[100617, 2561, 696, 11, 27, "Output"],
Cell[101316, 2574, 696, 11, 27, "Output"],
Cell[102015, 2587, 696, 11, 27, "Output"],
Cell[102714, 2600, 696, 11, 27, "Output"]
}, Open  ]],
Cell[103425, 2614, 1022, 31, 39, "Text"],
Cell[CellGroupData[{
Cell[104472, 2649, 602, 20, 43, "Input"],
Cell[105077, 2671, 370, 5, 27, "Output"],
Cell[105450, 2678, 311, 4, 27, "Output"]
}, Open  ]],
Cell[105776, 2685, 147, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[105948, 2692, 2145, 60, 103, "Input"],
Cell[108096, 2754, 277, 5, 27, "Output"],
Cell[108376, 2761, 295, 6, 27, "Output"],
Cell[108674, 2769, 277, 5, 27, "Output"],
Cell[108954, 2776, 295, 6, 27, "Output"],
Cell[109252, 2784, 279, 5, 27, "Output"],
Cell[109534, 2791, 295, 6, 27, "Output"]
}, Open  ]],
Cell[109844, 2800, 265, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[110134, 2812, 1852, 51, 88, "Input"],
Cell[111989, 2865, 334, 7, 30, "Output"],
Cell[112326, 2874, 326, 5, 30, "Output"],
Cell[112655, 2881, 334, 7, 30, "Output"],
Cell[112992, 2890, 348, 7, 30, "Output"],
Cell[113343, 2899, 333, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113713, 2911, 610, 18, 43, "Input"],
Cell[114326, 2931, 251, 4, 27, "Output"],
Cell[114580, 2937, 191, 3, 27, "Output"]
}, Open  ]],
Cell[114786, 2943, 446, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[115257, 2958, 2598, 68, 103, "Input"],
Cell[117858, 3028, 198, 4, 27, "Output"],
Cell[118059, 3034, 199, 4, 27, "Output"],
Cell[118261, 3040, 197, 4, 27, "Output"],
Cell[118461, 3046, 198, 4, 27, "Output"],
Cell[118662, 3052, 196, 4, 27, "Output"],
Cell[118861, 3058, 198, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119096, 3067, 815, 20, 43, "Input"],
Cell[119914, 3089, 152, 2, 27, "Output"],
Cell[120069, 3093, 112, 1, 30, "Output"]
}, Open  ]],
Cell[120196, 3097, 335, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[120556, 3111, 2421, 61, 103, "Input"],
Cell[122980, 3174, 323, 5, 27, "Output"],
Cell[123306, 3181, 340, 6, 27, "Output"],
Cell[123649, 3189, 322, 5, 27, "Output"],
Cell[123974, 3196, 339, 6, 27, "Output"],
Cell[124316, 3204, 324, 5, 27, "Output"],
Cell[124643, 3211, 321, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125001, 3221, 763, 19, 43, "Input"],
Cell[125767, 3242, 355, 5, 27, "Output"],
Cell[126125, 3249, 313, 4, 30, "Output"]
}, Open  ]],
Cell[126453, 3256, 315, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[126793, 3269, 2372, 61, 103, "Input"],
Cell[129168, 3332, 405, 8, 30, "Output"],
Cell[129576, 3342, 398, 6, 30, "Output"],
Cell[129977, 3350, 405, 8, 30, "Output"],
Cell[130385, 3360, 420, 8, 30, "Output"],
Cell[130808, 3370, 404, 8, 30, "Output"],
Cell[131215, 3380, 402, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131654, 3393, 763, 19, 43, "Input"],
Cell[132420, 3414, 351, 6, 30, "Output"],
Cell[132774, 3422, 316, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133127, 3433, 1139, 33, 73, "Input"],
Cell[134269, 3468, 298, 6, 27, "Output"],
Cell[134570, 3476, 301, 6, 27, "Output"],
Cell[134874, 3484, 297, 6, 27, "Output"],
Cell[135174, 3492, 179, 3, 27, "Output"]
}, Open  ]],
Cell[135368, 3498, 250, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[135643, 3507, 467, 12, 27, "Input"],
Cell[136113, 3521, 293, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136443, 3533, 2688, 64, 88, "Input"],
Cell[139134, 3599, 296, 6, 27, "Output"],
Cell[139433, 3607, 296, 6, 27, "Output"],
Cell[139732, 3615, 319, 8, 27, "Output"],
Cell[140054, 3625, 297, 6, 27, "Output"],
Cell[140354, 3633, 295, 6, 27, "Output"]
}, Open  ]],
Cell[140664, 3642, 354, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[141043, 3656, 477, 12, 27, "Input"],
Cell[141523, 3670, 193, 3, 30, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[141755, 3678, 113, 2, 67, "Section"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

